Bellman functions and $L^p$ estimates for paraproducts

We give an explicit formula for one possible Bellman function associated with the $L^p$ boundedness of dyadic paraproducts regarded as bilinear operators or trilinear forms. Then we apply the same Bellman function in various other settings, to give self-contained alternative proofs of the estimates for several classical operators. These include the martingale paraproducts of Ba\~{n}uelos and Bennett and the paraproducts with respect to the heat flows.

==> pprod_bellman_verification.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    179683,       5198]
NotebookOptionsPosition[    175624,       5082]
NotebookOutlinePosition[    176046,       5098]
CellTagsIndexPosition[    176003,       5095]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "These", " ", "are", " ", "automated", " ", "verifications", " ", "of", " ",
    "the", " ", "Bellman", " ", "function", " ", 
   RowBox[{"properties", ".", " ", "Some"}], " ", "expressions", " ", "are", 
   " ", "additionally", " ", "transformed", " ", "manually", " ", "using", 
   " ", "the", " ", "Mathematica", " ", 
   RowBox[{"commands", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6804352828614516`*^9, 3.680435348254605*^9}, {
  3.680435474493787*^9, 3.6804354799158716`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "f", ",", "g", ",", "p", ",", "q", ",", "r", ",", "t", ",", "s", ",", 
    "gam", ",", "hess"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"u_", ",", "v_", ",", "w_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"u", "^", "p"}], " ", 
    RowBox[{"gam", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"v", "^", "q"}], 
       RowBox[{"u", "^", "p"}]], ",", 
      FractionBox[
       RowBox[{"w", "^", "r"}], 
       RowBox[{"u", "^", "p"}]]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"ReplaceAll", "[", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"(", GridBox[{
          {
           RowBox[{"u", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "p"}], "/", "2"}], "+", "1"}], ")"}]}], "0", "0"},
          {"0", 
           RowBox[{"u", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "p"}], "/", "2"}], "+", 
              RowBox[{"p", "/", "q"}]}], ")"}]}], "0"},
          {"0", "0", 
           RowBox[{"u", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "p"}], "/", "2"}], "+", 
              RowBox[{"p", "/", "r"}]}], ")"}]}]}
         }], ")"}], ".", 
       RowBox[{"ReplaceAll", "[", 
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{"(", GridBox[{
             {
              RowBox[{
               SubscriptBox["\[PartialD]", "u"], 
               RowBox[{
                SubscriptBox["\[PartialD]", "u"], 
                RowBox[{"f", "[", 
                 RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], 
              RowBox[{
               SubscriptBox["\[PartialD]", "u"], 
               RowBox[{
                SubscriptBox["\[PartialD]", "v"], 
                RowBox[{"f", "[", 
                 RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], 
              RowBox[{
               SubscriptBox["\[PartialD]", "u"], 
               RowBox[{
                SubscriptBox["\[PartialD]", "w"], 
                RowBox[{"f", "[", 
                 RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}]},
             {
              RowBox[{
               SubscriptBox["\[PartialD]", "u"], 
               RowBox[{
                SubscriptBox["\[PartialD]", "v"], 
                RowBox[{"f", "[", 
                 RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], 
              RowBox[{
               SubscriptBox["\[PartialD]", "v"], 
               RowBox[{
                SubscriptBox["\[PartialD]", "v"], 
                RowBox[{"f", "[", 
                 RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], 
              RowBox[{
               RowBox[{
                SubscriptBox["\[PartialD]", "v"], 
                RowBox[{
                 SubscriptBox["\[PartialD]", "w"], 
                 RowBox[{"f", "[", 
                  RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], "-", "u"}]},
             {
              RowBox[{
               SubscriptBox["\[PartialD]", "u"], 
               RowBox[{
                SubscriptBox["\[PartialD]", "w"], 
                RowBox[{"f", "[", 
                 RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], 
              RowBox[{
               RowBox[{
                SubscriptBox["\[PartialD]", "v"], 
                RowBox[{
                 SubscriptBox["\[PartialD]", "w"], 
                 RowBox[{"f", "[", 
                  RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}], "-", "u"}], 
              RowBox[{
               SubscriptBox["\[PartialD]", "w"], 
               RowBox[{
                SubscriptBox["\[PartialD]", "w"], 
                RowBox[{"f", "[", 
                 RowBox[{"u", ",", "v", ",", "w"}], "]"}]}]}]}
            }], ")"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"v", "^", "q"}], "\[Rule]", " ", 
            RowBox[{"t", " ", 
             RowBox[{"u", "^", "p"}]}]}], ",", 
           RowBox[{
            RowBox[{"w", "^", "r"}], "\[Rule]", 
            RowBox[{"s", " ", 
             RowBox[{"u", "^", "p"}]}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"v", "^", 
             RowBox[{"(", 
              RowBox[{"2", "q"}], ")"}]}], "\[Rule]", 
            RowBox[{
             RowBox[{"t", "^", "2"}], " ", 
             RowBox[{"u", "^", 
              RowBox[{"(", 
               RowBox[{"2", "p"}], ")"}]}]}]}], ",", 
           RowBox[{
            RowBox[{"w", "^", 
             RowBox[{"(", 
              RowBox[{"2", "r"}], ")"}]}], "\[Rule]", 
            RowBox[{
             RowBox[{"s", "^", "2"}], " ", 
             RowBox[{"u", "^", 
              RowBox[{"(", 
               RowBox[{"2", "p"}], ")"}]}]}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"v", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", "q"}]}], ")"}]}], "\[Rule]", 
            RowBox[{
             RowBox[{"t", "^", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"1", "/", "q"}]}], ")"}]}], " ", 
             RowBox[{"u", "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "p"}], "-", 
                RowBox[{"p", "/", "q"}]}], ")"}]}]}]}], ",", 
           RowBox[{
            RowBox[{"w", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", "r"}]}], ")"}]}], "\[Rule]", 
            RowBox[{
             RowBox[{"s", "^", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"1", "/", "r"}]}], ")"}]}], " ", 
             RowBox[{"u", "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "p"}], "-", 
                RowBox[{"p", "/", "r"}]}], ")"}]}]}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"v", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "q"}], ")"}]}], "\[Rule]", 
            RowBox[{
             RowBox[{"t", "^", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"1", "/", "q"}]}], ")"}]}], " ", 
             RowBox[{"u", "^", 
              RowBox[{"(", 
               RowBox[{"p", "-", 
                RowBox[{"p", "/", "q"}]}], ")"}]}]}]}], ",", 
           RowBox[{
            RowBox[{"w", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "r"}], ")"}]}], "\[Rule]", 
            RowBox[{
             RowBox[{"s", "^", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"1", "/", "r"}]}], ")"}]}], " ", 
             RowBox[{"u", "^", 
              RowBox[{"(", 
               RowBox[{"p", "-", 
                RowBox[{"p", "/", "r"}]}], ")"}]}]}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"v", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "q"}], ")"}]}], "\[Rule]", 
            RowBox[{
             RowBox[{"t", "^", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", "/", "q"}]}], ")"}]}], " ", 
             RowBox[{"u", "^", 
              RowBox[{"(", 
               RowBox[{"p", "-", 
                RowBox[{"2", 
                 RowBox[{"p", "/", "q"}]}]}], ")"}]}]}]}], ",", 
           RowBox[{
            RowBox[{"w", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "r"}], ")"}]}], "\[Rule]", 
            RowBox[{
             RowBox[{"s", "^", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", "/", "r"}]}], ")"}]}], " ", 
             RowBox[{"u", "^", 
              RowBox[{"(", 
               RowBox[{"p", "-", 
                RowBox[{"2", 
                 RowBox[{"p", "/", "r"}]}]}], ")"}]}]}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"v", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", "q"}]}], ")"}]}], "\[Rule]", 
            RowBox[{
             RowBox[{"t", "^", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", "/", "q"}]}], ")"}]}], " ", 
             RowBox[{"u", "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "p"}], "-", 
                RowBox[{"2", 
                 RowBox[{"p", "/", "q"}]}]}], ")"}]}]}]}], ",", 
           RowBox[{
            RowBox[{"w", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", "r"}]}], ")"}]}], "\[Rule]", 
            RowBox[{
             RowBox[{"s", "^", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", "/", "r"}]}], ")"}]}], " ", 
             RowBox[{"u", "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "p"}], "-", 
                RowBox[{"2", 
                 RowBox[{"p", "/", "r"}]}]}], ")"}]}]}]}]}], "}"}]}], "]"}], 
       ".", 
       RowBox[{"(", GridBox[{
          {
           RowBox[{"u", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "p"}], "/", "2"}], "+", "1"}], ")"}]}], "0", "0"},
          {"0", 
           RowBox[{"u", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "p"}], "/", "2"}], "+", 
              RowBox[{"p", "/", "q"}]}], ")"}]}], "0"},
          {"0", "0", 
           RowBox[{"u", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "p"}], "/", "2"}], "+", 
              RowBox[{"p", "/", "r"}]}], ")"}]}]}
         }], ")"}]}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "q"}], "q"], "\[Rule]", 
       RowBox[{"1", "-", 
        RowBox[{"1", "/", "q"}]}]}], ",", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"-", "2"}], "+", "q"}], "q"], "\[Rule]", 
       RowBox[{"1", "-", 
        RowBox[{"2", "/", "q"}]}]}], ",", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "r"}], "r"], "\[Rule]", 
       RowBox[{"1", "-", 
        RowBox[{"1", "/", "r"}]}]}], ",", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"-", "2"}], "+", "r"}], "r"], "\[Rule]", 
       RowBox[{"1", "-", 
        RowBox[{"2", "/", "r"}]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox["1", "q"], "+", 
        FractionBox["1", "r"]}], "\[Rule]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "p"}]}], ",", 
      RowBox[{
       RowBox[{"p", "-", 
        FractionBox["p", "q"], "-", 
        FractionBox["p", "r"]}], "\[Rule]", "1"}]}], "}"}]}], "]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.6793162129576807`*^9, 3.6793162934922485`*^9}, {
   3.6793163698234873`*^9, 3.6793165853791265`*^9}, {3.6793166428815055`*^9, 
   3.6793166431471434`*^9}, {3.679316704274635*^9, 3.6793167751369004`*^9}, {
   3.679317061648591*^9, 3.6793170650237274`*^9}, {3.6793171555743003`*^9, 
   3.679317159152573*^9}, {3.679317221076965*^9, 3.6793172855327272`*^9}, {
   3.6793173235811567`*^9, 3.6793174063189063`*^9}, {3.679317535199164*^9, 
   3.6793175911701984`*^9}, {3.679317629562356*^9, 3.6793176449848614`*^9}, {
   3.6793177076124167`*^9, 3.6793177711775427`*^9}, {3.6793179028079157`*^9, 
   3.6793179310903187`*^9}, 3.679317965247962*^9, {3.679318043126142*^9, 
   3.679318078752595*^9}, {3.679470423240949*^9, 3.679470437611145*^9}, {
   3.679554503581012*^9, 3.6795545090968285`*^9}, {3.6795545518954473`*^9, 
   3.679554716167776*^9}, {3.6795547881238627`*^9, 3.6795547894989176`*^9}, {
   3.679554824125333*^9, 3.679554827250459*^9}, 3.6795548750492945`*^9, {
   3.679554941661354*^9, 3.679554963599749*^9}, {3.6795550401185284`*^9, 
   3.6795550418685894`*^9}, {3.679555092089402*^9, 3.679555123965666*^9}, {
   3.679555293238221*^9, 3.6795552942382646`*^9}, {3.67998057622955*^9, 
   3.679980656320758*^9}, {3.6799806992755194`*^9, 3.6799807136041937`*^9}, {
   3.6799821347667274`*^9, 3.6799821374230776`*^9}, {3.679982190300071*^9, 
   3.6799821929876957`*^9}, {3.680202473702072*^9, 3.6802024840305543`*^9}, {
   3.680202550986232*^9, 3.6802025572521315`*^9}, {3.680202588097059*^9, 
   3.680202630879935*^9}, {3.6802033737051105`*^9, 3.680203379064666*^9}, {
   3.6802034738807774`*^9, 3.6802034769277935`*^9}, {3.6802035337424607`*^9, 
   3.680203537226966*^9}, {3.680435276251857*^9, 3.680435286330367*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", "p"}], " ", 
        RowBox[{"gam", "[", 
         RowBox[{"t", ",", "s"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["p", "2"], " ", 
        RowBox[{"gam", "[", 
         RowBox[{"t", ",", "s"}], "]"}]}], "+", 
       RowBox[{"p", " ", "s", " ", 
        RowBox[{
         SuperscriptBox["gam", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "s"}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["p", "2"], " ", "s", " ", 
        RowBox[{
         SuperscriptBox["gam", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "s"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["p", "2"], " ", 
        SuperscriptBox["s", "2"], " ", 
        RowBox[{
         SuperscriptBox["gam", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "s"}], "]"}]}], "+", 
       RowBox[{"p", " ", "t", " ", 
        RowBox[{
         SuperscriptBox["gam", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "s"}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["p", "2"], " ", "t", " ", 
        RowBox[{
         SuperscriptBox["gam", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "s"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["p", "2"], " ", "s", " ", "t", " ", 
        RowBox[{
         SuperscriptBox["gam", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "s"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["p", "2"], " ", 
        SuperscriptBox["t", "2"], " ", 
        RowBox[{
         SuperscriptBox["gam", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "s"}], "]"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "p"}], " ", "q", " ", "s", " ", 
        SuperscriptBox["t", 
         RowBox[{"1", "-", 
          FractionBox["1", "q"]}]], " ", 
        RowBox[{
         SuperscriptBox["gam", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "s"}], "]"}]}], "-", 
       RowBox[{"p", " ", "q", " ", 
        SuperscriptBox["t", 
         RowBox[{"2", "-", 
          FractionBox["1", "q"]}]], " ", 
        RowBox[{
         SuperscriptBox["gam", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "s"}], "]"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "p"}], " ", "r", " ", 
        SuperscriptBox["s", 
         RowBox[{"2", "-", 
          FractionBox["1", "r"]}]], " ", 
        RowBox[{
         SuperscriptBox["gam", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "s"}], "]"}]}], "-", 
       RowBox[{"p", " ", "r", " ", 
        SuperscriptBox["s", 
         RowBox[{"1", "-", 
          FractionBox["1", "r"]}]], " ", "t", " ", 
        RowBox[{
         SuperscriptBox["gam", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "s"}], "]"}]}]}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", "p"}], " ", "q", " ", "s", " ", 
        SuperscriptBox["t", 
         RowBox[{"1", "-", 
          FractionBox["1", "q"]}]], " ", 
        RowBox[{
         SuperscriptBox["gam", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "s"}], "]"}]}], "-", 
       RowBox[{"p", " ", "q", " ", 
        SuperscriptBox["t", 
         RowBox[{"2", "-", 
          FractionBox["1", "q"]}]], " ", 
        RowBox[{
         SuperscriptBox["gam", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "s"}], "]"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "q"}], " ", 
        SuperscriptBox["t", 
         RowBox[{"1", "-", 
          FractionBox["2", "q"]}]], " ", 
        RowBox[{
         SuperscriptBox["gam", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "s"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["t", 
         RowBox[{"1", "-", 
          FractionBox["2", "q"]}]], " ", 
        RowBox[{
         SuperscriptBox["gam", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "s"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["t", 
         RowBox[{"2", "-", 
          FractionBox["2", "q"]}]], " ", 
        RowBox[{
         SuperscriptBox["gam", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "s"}], "]"}]}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"q", " ", "r", " ", 
        SuperscriptBox["s", 
         RowBox[{"1", "-", 
          FractionBox["1", "r"]}]], " ", 
        SuperscriptBox["t", 
         RowBox[{"1", "-", 
          FractionBox["1", "q"]}]], " ", 
        RowBox[{
         SuperscriptBox["gam", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "s"}], "]"}]}]}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", "p"}], " ", "r", " ", 
        SuperscriptBox["s", 
         RowBox[{"2", "-", 
          FractionBox["1", "r"]}]], " ", 
        RowBox[{
         SuperscriptBox["gam", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "s"}], "]"}]}], "-", 
       RowBox[{"p", " ", "r", " ", 
        SuperscriptBox["s", 
         RowBox[{"1", "-", 
          FractionBox["1", "r"]}]], " ", "t", " ", 
        RowBox[{
         SuperscriptBox["gam", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "s"}], "]"}]}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"q", " ", "r", " ", 
        SuperscriptBox["s", 
         RowBox[{"1", "-", 
          FractionBox["1", "r"]}]], " ", 
        SuperscriptBox["t", 
         RowBox[{"1", "-", 
          FractionBox["1", "q"]}]], " ", 
        RowBox[{
         SuperscriptBox["gam", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "s"}], "]"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "r"}], " ", 
        SuperscriptBox["s", 
         RowBox[{"1", "-", 
          FractionBox["2", "r"]}]], " ", 
        RowBox[{
         SuperscriptBox["gam", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "s"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["s", 
         RowBox[{"1", "-", 
          FractionBox["2", "r"]}]], " ", 
        RowBox[{
         SuperscriptBox["gam", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "s"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["s", 
         RowBox[{"2", "-", 
          FractionBox["2", "r"]}]], " ", 
        RowBox[{
         SuperscriptBox["gam", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "s"}], "]"}]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.679555104089856*^9, 3.6795551275126867`*^9}, {
   3.679555282253377*^9, 3.67955529472266*^9}, 3.6799806605552735`*^9, 
   3.6799807173230844`*^9, 3.6799808171393642`*^9, 3.6799821382668605`*^9, 
   3.6799821937845755`*^9, 3.679982309476486*^9, 3.679982467216874*^9, 
   3.6802024881557145`*^9, {3.6802026034882545`*^9, 3.680202631848689*^9}, 
   3.680202831637554*^9, 3.680203285404846*^9, {3.6802033804397182`*^9, 
   3.6802033935652184`*^9}, 3.680203478880971*^9, 3.68020353861762*^9, 
   3.680237816766919*^9, {3.680238266502805*^9, 3.680238282019024*^9}, 
   3.680238488495664*^9, 3.6802752519056215`*^9, 3.680275750690255*^9, 
   3.6802864550357*^9, 3.6803689827064776`*^9, 3.682062052719024*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", 
    RowBox[{"t_", ",", "s_"}], "]"}], "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"a", "+", 
        RowBox[{"b", " ", "t"}], "+", 
        RowBox[{"c", " ", "s"}]}]},
      {
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", 
          FractionBox["c", 
           RowBox[{"p", "-", "1"}]]}], ")"}], "+", 
        RowBox[{"b", " ", "t"}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"c", " ", "p"}], 
          RowBox[{"p", "-", "1"}]], " ", 
         RowBox[{"s", "^", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox["1", "p"]}], ")"}]}]}]}]},
      {
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", 
          FractionBox[
           RowBox[{"b", "+", "c"}], 
           RowBox[{"p", "-", "1"}]]}], ")"}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"b", " ", "p"}], 
          RowBox[{"p", "-", "1"}]], " ", 
         RowBox[{"t", "^", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox["1", "p"]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"c", " ", "p"}], 
          RowBox[{"p", "-", "1"}]], " ", 
         RowBox[{"s", "^", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox["1", "p"]}], ")"}]}]}]}]},
      {
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", 
          FractionBox[
           RowBox[{"b", "+", "c"}], 
           RowBox[{"p", "-", "1"}]]}], ")"}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"b", " ", "q"}], "2"], 
         RowBox[{"t", "^", 
          RowBox[{"(", 
           FractionBox["2", "q"], ")"}]}], " ", 
         RowBox[{"s", "^", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "r"], "-", 
            FractionBox["1", "q"]}], ")"}]}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"c", " ", "p"}], 
            RowBox[{"p", "-", "1"}]], "-", 
           FractionBox[
            RowBox[{"b", " ", "p", " ", 
             RowBox[{"(", 
              RowBox[{"q", "-", "r"}], ")"}]}], 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{"p", "-", "1"}], ")"}], " ", "r"}]]}], ")"}], " ", 
         RowBox[{"s", "^", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox["1", "p"]}], ")"}]}]}]}]},
      {
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", 
          FractionBox[
           RowBox[{"b", 
            RowBox[{"(", 
             RowBox[{"q", "+", "r"}], ")"}]}], 
           RowBox[{"2", "r", 
            RowBox[{"(", 
             RowBox[{"p", "-", "1"}], ")"}]}]]}], ")"}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"b", " ", 
           RowBox[{"q", "^", "2"}]}], 
          RowBox[{"2", " ", "p", 
           RowBox[{"(", 
            RowBox[{"q", "-", "2"}], ")"}]}]], " ", 
         RowBox[{"t", "^", 
          RowBox[{"(", 
           FractionBox["2", "q"], ")"}]}]}], "+", " ", 
        RowBox[{
         FractionBox[
          RowBox[{"b", " ", "q", 
           RowBox[{"(", 
            RowBox[{"q", "-", "r"}], ")"}]}], 
          RowBox[{"2", "r", 
           RowBox[{"(", 
            RowBox[{"q", "-", "2"}], ")"}]}]], " ", 
         RowBox[{"t", "^", 
          RowBox[{"(", 
           FractionBox["2", "q"], ")"}]}], " ", 
         RowBox[{"s", "^", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox["2", "q"]}], ")"}]}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"c", "-", 
           FractionBox[
            RowBox[{"b", 
             RowBox[{"(", 
              RowBox[{"q", "-", "r"}], ")"}]}], 
            RowBox[{"2", "r"}]]}], ")"}], " ", "s"}]}]},
      {
       RowBox[{"a", "+", 
        RowBox[{
         FractionBox[
          RowBox[{"b", " ", "q"}], 
          RowBox[{"p", 
           RowBox[{"(", 
            RowBox[{"q", "-", "2"}], ")"}]}]], " ", "t"}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"b", " ", "q", 
           RowBox[{"(", 
            RowBox[{"q", "-", "r"}], ")"}]}], 
          RowBox[{"2", "r", 
           RowBox[{"(", 
            RowBox[{"q", "-", "2"}], ")"}]}]], " ", 
         RowBox[{"t", "^", 
          RowBox[{"(", 
           FractionBox["2", "q"], ")"}]}], " ", 
         RowBox[{"s", "^", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox["2", "q"]}], ")"}]}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"c", "-", 
           FractionBox[
            RowBox[{"b", 
             RowBox[{"(", 
              RowBox[{"q", "-", "r"}], ")"}]}], 
            RowBox[{"2", "r"}]]}], ")"}], "s"}]}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"\"\<1\[LessEqual]s\[LessEqual]t\>\"", " "}]},
      {"\"\<s\[LessEqual]1\[LessEqual]t\>\""},
      {"\"\<s\[LessEqual]t\[LessEqual]1\>\""},
      {"\"\<t\[LessEqual]s\[LessEqual]1\>\""},
      {"\"\<t\[LessEqual]1\[LessEqual]s\>\""},
      {"\"\<1\[LessEqual]t\[LessEqual]s\>\""}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"MatrixForm", "[", 
    RowBox[{"Transpose", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"g", "[", 
        RowBox[{"t", ",", "s"}], "]"}], ",", "h"}], "}"}], "]"}], "]"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"regions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Thickness", "[", ".004", "]"}], ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Thickness", "[", ".004", "]"}], ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Thickness", "[", ".004", "]"}], ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"Graphics", "[", 
      RowBox[{"Text", "[", 
       RowBox[{"\"\<t\>\"", ",", 
        RowBox[{"{", 
         RowBox[{"1.9", ",", "0.1"}], "}"}]}], "]"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Graphics", "[", 
      RowBox[{"Text", "[", 
       RowBox[{"\"\<s\>\"", ",", 
        RowBox[{"{", 
         RowBox[{"0.1", ",", "1.9"}], "}"}]}], "]"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Graphics", "[", 
      RowBox[{"Text", "[", 
       RowBox[{"\"\<1\>\"", ",", 
        RowBox[{"{", 
         RowBox[{"1.5", ",", "1.2"}], "}"}]}], "]"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Graphics", "[", 
      RowBox[{"Text", "[", 
       RowBox[{"\"\<2\>\"", ",", 
        RowBox[{"{", 
         RowBox[{"1.4", ",", "0.6"}], "}"}]}], "]"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Graphics", "[", 
      RowBox[{"Text", "[", 
       RowBox[{"\"\<3\>\"", ",", 
        RowBox[{"{", 
         RowBox[{"0.8", ",", "0.5"}], "}"}]}], "]"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Graphics", "[", 
      RowBox[{"Text", "[", 
       RowBox[{"\"\<4\>\"", ",", 
        RowBox[{"{", 
         RowBox[{"0.5", ",", "0.8"}], "}"}]}], "]"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Graphics", "[", 
      RowBox[{"Text", "[", 
       RowBox[{"\"\<5\>\"", ",", 
        RowBox[{"{", 
         RowBox[{"0.6", ",", "1.4"}], "}"}]}], "]"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Graphics", "[", 
      RowBox[{"Text", "[", 
       RowBox[{"\"\<6\>\"", ",", 
        RowBox[{"{", 
         RowBox[{"1.2", ",", "1.5"}], "}"}]}], "]"}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"regions", ",", 
   RowBox[{"ImageSize", "\[Rule]", "400"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "2"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "True"}], "}"}]}], ",", 
   RowBox[{"Ticks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"None", ",", "None"}], "}"}]}], ",", 
   RowBox[{"TextStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "20"}]}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.679302534042921*^9, 3.6793025466996884`*^9}, {
   3.6793025849981575`*^9, 3.679302673736154*^9}, {3.6793027088313265`*^9, 
   3.679302908026965*^9}, {3.6793029450441003`*^9, 3.6793029656074395`*^9}, {
   3.6793030113905563`*^9, 3.6793031716470985`*^9}, {3.679303288292448*^9, 
   3.6793033160592384`*^9}, {3.679303347919882*^9, 3.679303642135047*^9}, {
   3.6793038068605127`*^9, 3.679303846940276*^9}, 3.6793041955622435`*^9, 
   3.67930429228491*^9, {3.6793043938828025`*^9, 3.6793046671127396`*^9}, {
   3.679304742022009*^9, 3.6793048145875015`*^9}, {3.6793049417958193`*^9, 
   3.6793050373465896`*^9}, {3.6793051738209114`*^9, 3.679305211244314*^9}, {
   3.6793052469957714`*^9, 3.679305360484779*^9}, {3.679305396439373*^9, 
   3.6793054089242563`*^9}, {3.6793054627076917`*^9, 
   3.6793054717549467`*^9}, {3.681911235160302*^9, 3.681911264845055*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"a", "+", 
            RowBox[{"c", " ", "s"}], "+", 
            RowBox[{"b", " ", "t"}]}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"\<\"1\[LessEqual]s\[LessEqual]t\"\>"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}]},
     {
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"a", "-", 
            FractionBox["c", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "p"}]], "+", 
            FractionBox[
             RowBox[{"c", " ", "p", " ", 
              SuperscriptBox["s", 
               RowBox[{"1", "-", 
                FractionBox["1", "p"]}]]}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", "p"}]], "+", 
            RowBox[{"b", " ", "t"}]}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"\<\"s\[LessEqual]1\[LessEqual]t\"\>"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}]},
     {
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"a", "-", 
            FractionBox[
             RowBox[{"b", "+", "c"}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", "p"}]], "+", 
            FractionBox[
             RowBox[{"c", " ", "p", " ", 
              SuperscriptBox["s", 
               RowBox[{"1", "-", 
                FractionBox["1", "p"]}]]}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", "p"}]], "+", 
            FractionBox[
             RowBox[{"b", " ", "p", " ", 
              SuperscriptBox["t", 
               RowBox[{"1", "-", 
                FractionBox["1", "p"]}]]}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", "p"}]]}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"\<\"s\[LessEqual]t\[LessEqual]1\"\>"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}]},
     {
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"a", "-", 
            FractionBox[
             RowBox[{"b", "+", "c"}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", "p"}]], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"c", " ", "p"}], 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "p"}]], "-", 
               FractionBox[
                RowBox[{"b", " ", "p", " ", 
                 RowBox[{"(", 
                  RowBox[{"q", "-", "r"}], ")"}]}], 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "r"}]]}], 
              ")"}], " ", 
             SuperscriptBox["s", 
              RowBox[{"1", "-", 
               FractionBox["1", "p"]}]]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", "b", " ", "q", " ", 
             SuperscriptBox["s", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "q"]}], "+", 
               FractionBox["1", "r"]}]], " ", 
             SuperscriptBox["t", 
              RowBox[{"2", "/", "q"}]]}]}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"\<\"t\[LessEqual]s\[LessEqual]1\"\>"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}]},
     {
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"a", "-", 
            FractionBox[
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{"q", "+", "r"}], ")"}]}], 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "r"}]], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"c", "-", 
               FractionBox[
                RowBox[{"b", " ", 
                 RowBox[{"(", 
                  RowBox[{"q", "-", "r"}], ")"}]}], 
                RowBox[{"2", " ", "r"}]]}], ")"}], " ", "s"}], "+", 
            FractionBox[
             RowBox[{"b", " ", 
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["t", 
               RowBox[{"2", "/", "q"}]]}], 
             RowBox[{"2", " ", "p", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "q"}], ")"}]}]], "+", 
            FractionBox[
             RowBox[{"b", " ", "q", " ", 
              RowBox[{"(", 
               RowBox[{"q", "-", "r"}], ")"}], " ", 
              SuperscriptBox["s", 
               RowBox[{"1", "-", 
                FractionBox["2", "q"]}]], " ", 
              SuperscriptBox["t", 
               RowBox[{"2", "/", "q"}]]}], 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "q"}], ")"}], " ", "r"}]]}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"\<\"t\[LessEqual]1\[LessEqual]s\"\>"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}]},
     {
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           RowBox[{"a", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"c", "-", 
               FractionBox[
                RowBox[{"b", " ", 
                 RowBox[{"(", 
                  RowBox[{"q", "-", "r"}], ")"}]}], 
                RowBox[{"2", " ", "r"}]]}], ")"}], " ", "s"}], "+", 
            FractionBox[
             RowBox[{"b", " ", "q", " ", "t"}], 
             RowBox[{"p", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "q"}], ")"}]}]], "+", 
            FractionBox[
             RowBox[{"b", " ", "q", " ", 
              RowBox[{"(", 
               RowBox[{"q", "-", "r"}], ")"}], " ", 
              SuperscriptBox["s", 
               RowBox[{"1", "-", 
                FractionBox["2", "q"]}]], " ", 
              SuperscriptBox["t", 
               RowBox[{"2", "/", "q"}]]}], 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "q"}], ")"}], " ", "r"}]]}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"\<\"1\[LessEqual]t\[LessEqual]s\"\>"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.6793035639755716`*^9, {3.67930359578937*^9, 3.6793036426350355`*^9}, 
   3.679303765936939*^9, {3.6793038199860535`*^9, 3.6793038477059326`*^9}, {
   3.6793046035163574`*^9, 3.679304668331503*^9}, {3.6793047464284725`*^9, 
   3.679304815134371*^9}, {3.679304953218128*^9, 3.6793049741564827`*^9}, 
   3.679305010282954*^9, 3.6793051842431817`*^9, 3.6793052199321346`*^9, {
   3.6793052526522207`*^9, 3.6793052677153344`*^9}, {3.6793053017792263`*^9, 
   3.679305360734759*^9}, {3.6793054060334806`*^9, 3.6793054095648746`*^9}, {
   3.6793054647858768`*^9, 3.679305472145551*^9}, 3.6793064934423375`*^9, 
   3.6793073368482046`*^9, 3.6793082313690805`*^9, 3.6793091342925186`*^9, 
   3.679555299629085*^9, 3.6799808227645807`*^9, 3.6799823135860176`*^9, 
   3.6799824708732624`*^9, 3.6802028374971857`*^9, 3.680203290951933*^9, 
   3.6802035451178937`*^9, 3.6802378203451767`*^9, 3.6802382854879055`*^9, 
   3.6802384918551455`*^9, 3.6802752566401534`*^9, 3.68027575523728*^9, 
   3.680286460926572*^9, 3.6803689879098*^9, 3.6819112665005474`*^9, 
   3.6820620629386578`*^9}],

Cell[BoxData[
 GraphicsBox[{
   {Thickness[0.004], LineBox[{{0, 0}, {2, 2}}]}, 
   {Thickness[0.004], LineBox[{{1, 0}, {1, 2}}]}, 
   {Thickness[0.004], LineBox[{{0, 1}, {2, 1}}]}, 
   InsetBox["\<\"t\"\>", {1.9, 0.1}], InsetBox["\<\"s\"\>", {0.1, 1.9}], 
   InsetBox["\<\"1\"\>", {1.5, 1.2}], InsetBox["\<\"2\"\>", {1.4, 0.6}], 
   InsetBox["\<\"3\"\>", {0.8, 0.5}], InsetBox["\<\"4\"\>", {0.5, 0.8}], 
   InsetBox["\<\"5\"\>", {0.6, 1.4}], InsetBox["\<\"6\"\>", {1.2, 1.5}]},
  AspectRatio->Automatic,
  Axes->{True, True},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 20},
  ImageSize->400,
  PlotRange->{{0, 2}, {0, 2}},
  Ticks->{None, None}]], "Output",
 CellChangeTimes->{3.6793054721612043`*^9, 3.679306493489214*^9, 
  3.6793073368482046`*^9, 3.6793082313690805`*^9, 3.6793091343365555`*^9, 
  3.6795552996759872`*^9, 3.679980822811454*^9, 3.6799823136016455`*^9, 
  3.6799824708889112`*^9, 3.6802028375440435`*^9, 3.680203290951933*^9, 
  3.6802035451178937`*^9, 3.6802378203764286`*^9, 3.6802382854879055`*^9, 
  3.6802384918551455`*^9, 3.680275256702674*^9, 3.6802757552529078`*^9, 
  3.680286460973426*^9, 3.6803689879098*^9, 3.6819112665946636`*^9, 
  3.6820620630167913`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"p", "=", 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"1", "/", "q"}], "-", 
      RowBox[{"1", "/", "r"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"g", "[", 
         RowBox[{"t", ",", "s"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"s", "\[Rule]", "1"}]}], "]"}], "]"}], "\[Equal]", 
    RowBox[{"Simplify", "[", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"g", "[", 
         RowBox[{"t", ",", "s"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"s", "\[Rule]", "1"}]}], "]"}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"g", "[", 
         RowBox[{"t", ",", "s"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"t", "\[Rule]", "1"}]}], "]"}], "]"}], "\[Equal]", 
    RowBox[{"Simplify", "[", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"g", "[", 
         RowBox[{"t", ",", "s"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"t", "\[Rule]", "1"}]}], "]"}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"g", "[", 
         RowBox[{"t", ",", "s"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"s", "\[Rule]", "t"}]}], "]"}], "]"}], "\[Equal]", 
    RowBox[{"Simplify", "[", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"g", "[", 
         RowBox[{"t", ",", "s"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"s", "\[Rule]", "t"}]}], "]"}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"g", "[", 
         RowBox[{"t", ",", "s"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"s", "\[Rule]", "1"}]}], "]"}], "]"}], "\[Equal]", 
    RowBox[{"Simplify", "[", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"g", "[", 
         RowBox[{"t", ",", "s"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"5", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"s", "\[Rule]", "1"}]}], "]"}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{"Together", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"ReplaceAll", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"t", ",", "s"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"5", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"t", "\[Rule]", "1"}]}], "]"}], "]"}], "]"}], "\[Equal]", 
    RowBox[{"Together", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"ReplaceAll", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"t", ",", "s"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"6", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"t", "\[Rule]", "1"}]}], "]"}], "]"}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"g", "[", 
         RowBox[{"t", ",", "s"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"6", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"s", "\[Rule]", "t"}]}], "]"}], "]"}], "\[Equal]", 
    RowBox[{"Simplify", "[", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"g", "[", 
         RowBox[{"t", ",", "s"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"s", "\[Rule]", "t"}]}], "]"}], "]"}]}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.679305506287573*^9, 3.6793056124950647`*^9}, {
  3.679305659309472*^9, 3.6793057320936947`*^9}, {3.6793064468467226`*^9, 
  3.679306517662076*^9}, {3.6793065592575583`*^9, 3.679306587196164*^9}, {
  3.6793068932988887`*^9, 3.679306916924856*^9}, {3.679307072899935*^9, 
  3.67930715985664*^9}, {3.679307308518959*^9, 3.6793073223476453`*^9}, {
  3.679307370412108*^9, 3.679307564841915*^9}, {3.679307655204977*^9, 
  3.679307714644907*^9}, {3.6793078481347256`*^9, 3.6793078979648857`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["True"], "Print",
 CellChangeTimes->{
  3.679307680237217*^9, 3.679307715066763*^9, {3.6793078524161177`*^9, 
   3.6793078649478793`*^9}, 3.6793078984023685`*^9, 3.6793082374162025`*^9, 
   3.6793091739077215`*^9, 3.6799814174122396`*^9, 3.6799824752171783`*^9, 
   3.6802028440442753`*^9, 3.6802757597999535`*^9, 3.6819113119495*^9, 
   3.6820620720331955`*^9}],

Cell[BoxData["True"], "Print",
 CellChangeTimes->{
  3.679307680237217*^9, 3.679307715066763*^9, {3.6793078524161177`*^9, 
   3.6793078649478793`*^9}, 3.6793078984023685`*^9, 3.6793082374162025`*^9, 
   3.6793091739077215`*^9, 3.6799814174122396`*^9, 3.6799824752171783`*^9, 
   3.6802028440442753`*^9, 3.6802757597999535`*^9, 3.6819113119495*^9, 
   3.6820620720644474`*^9}],

Cell[BoxData["True"], "Print",
 CellChangeTimes->{
  3.679307680237217*^9, 3.679307715066763*^9, {3.6793078524161177`*^9, 
   3.6793078649478793`*^9}, 3.6793078984023685`*^9, 3.6793082374162025`*^9, 
   3.6793091739077215`*^9, 3.6799814174122396`*^9, 3.6799824752171783`*^9, 
   3.6802028440442753`*^9, 3.6802757597999535`*^9, 3.6819113119495*^9, 
   3.6820620720957003`*^9}],

Cell[BoxData["True"], "Print",
 CellChangeTimes->{
  3.679307680237217*^9, 3.679307715066763*^9, {3.6793078524161177`*^9, 
   3.6793078649478793`*^9}, 3.6793078984023685`*^9, 3.6793082374162025`*^9, 
   3.6793091739077215`*^9, 3.6799814174122396`*^9, 3.6799824752171783`*^9, 
   3.6802028440442753`*^9, 3.6802757597999535`*^9, 3.6819113119495*^9, 
   3.682062072126953*^9}],

Cell[BoxData["True"], "Print",
 CellChangeTimes->{
  3.679307680237217*^9, 3.679307715066763*^9, {3.6793078524161177`*^9, 
   3.6793078649478793`*^9}, 3.6793078984023685`*^9, 3.6793082374162025`*^9, 
   3.6793091739077215`*^9, 3.6799814174122396`*^9, 3.6799824752171783`*^9, 
   3.6802028440442753`*^9, 3.6802757597999535`*^9, 3.6819113119495*^9, 
   3.682062072642622*^9}],

Cell[BoxData["True"], "Print",
 CellChangeTimes->{
  3.679307680237217*^9, 3.679307715066763*^9, {3.6793078524161177`*^9, 
   3.6793078649478793`*^9}, 3.6793078984023685`*^9, 3.6793082374162025`*^9, 
   3.6793091739077215`*^9, 3.6799814174122396`*^9, 3.6799824752171783`*^9, 
   3.6802028440442753`*^9, 3.6802757597999535`*^9, 3.6819113119495*^9, 
   3.682062072658247*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], 
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"t", ",", "s"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ",", 
       RowBox[{"s", "\[Rule]", "1"}]}], "]"}], "]"}], "\[Equal]", 
    RowBox[{"Simplify", "[", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], 
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"t", ",", "s"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ",", 
       RowBox[{"s", "\[Rule]", "1"}]}], "]"}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], 
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"t", ",", "s"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ",", 
       RowBox[{"t", "\[Rule]", "1"}]}], "]"}], "]"}], "\[Equal]", 
    RowBox[{"Simplify", "[", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], 
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"t", ",", "s"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "1"}], "]"}], "]"}]}], ",", 
       RowBox[{"t", "\[Rule]", "1"}]}], "]"}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], 
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"t", ",", "s"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "1"}], "]"}], "]"}]}], ",", 
       RowBox[{"s", "\[Rule]", "t"}]}], "]"}], "]"}], "\[Equal]", 
    RowBox[{"Simplify", "[", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], 
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"t", ",", "s"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "1"}], "]"}], "]"}]}], ",", 
       RowBox[{"s", "\[Rule]", "t"}]}], "]"}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], 
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"t", ",", "s"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "1"}], "]"}], "]"}]}], ",", 
       RowBox[{"s", "\[Rule]", "1"}]}], "]"}], "]"}], "\[Equal]", 
    RowBox[{"Simplify", "[", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], 
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"t", ",", "s"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"5", ",", "1"}], "]"}], "]"}]}], ",", 
       RowBox[{"s", "\[Rule]", "1"}]}], "]"}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], 
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"t", ",", "s"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"5", ",", "1"}], "]"}], "]"}]}], ",", 
       RowBox[{"t", "\[Rule]", "1"}]}], "]"}], "]"}], "\[Equal]", 
    RowBox[{"Simplify", "[", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], 
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"t", ",", "s"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"6", ",", "1"}], "]"}], "]"}]}], ",", 
       RowBox[{"t", "\[Rule]", "1"}]}], "]"}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], 
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"t", ",", "s"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"6", ",", "1"}], "]"}], "]"}]}], ",", 
       RowBox[{"s", "\[Rule]", "t"}]}], "]"}], "]"}], "\[Equal]", 
    RowBox[{"Simplify", "[", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], 
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"t", ",", "s"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ",", 
       RowBox[{"s", "\[Rule]", "t"}]}], "]"}], "]"}]}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6793079472168603`*^9, 3.6793080389706287`*^9}, {
  3.6793080921602983`*^9, 3.679308164850775*^9}}],

Cell[CellGroupData[{

Cell[BoxData["True"], "Print",
 CellChangeTimes->{{3.679307955670368*^9, 3.679307965655114*^9}, {
   3.679308000469036*^9, 3.6793080395956573`*^9}, {3.679308125614765*^9, 
   3.6793081628194094`*^9}, {3.6793082127745733`*^9, 3.6793082409945*^9}, 
   3.679981421740529*^9, 3.6799824787641973`*^9, 3.6802028470443897`*^9, 
   3.6819113172352657`*^9, 3.6820620753616085`*^9}],

Cell[BoxData["True"], "Print",
 CellChangeTimes->{{3.679307955670368*^9, 3.679307965655114*^9}, {
   3.679308000469036*^9, 3.6793080395956573`*^9}, {3.679308125614765*^9, 
   3.6793081628194094`*^9}, {3.6793082127745733`*^9, 3.6793082409945*^9}, 
   3.679981421740529*^9, 3.6799824787641973`*^9, 3.6802028470443897`*^9, 
   3.6819113172352657`*^9, 3.6820620753616085`*^9}],

Cell[BoxData["True"], "Print",
 CellChangeTimes->{{3.679307955670368*^9, 3.679307965655114*^9}, {
   3.679308000469036*^9, 3.6793080395956573`*^9}, {3.679308125614765*^9, 
   3.6793081628194094`*^9}, {3.6793082127745733`*^9, 3.6793082409945*^9}, 
   3.679981421740529*^9, 3.6799824787641973`*^9, 3.6802028470443897`*^9, 
   3.6819113172352657`*^9, 3.6820620753928604`*^9}],

Cell[BoxData["True"], "Print",
 CellChangeTimes->{{3.679307955670368*^9, 3.679307965655114*^9}, {
   3.679308000469036*^9, 3.6793080395956573`*^9}, {3.679308125614765*^9, 
   3.6793081628194094`*^9}, {3.6793082127745733`*^9, 3.6793082409945*^9}, 
   3.679981421740529*^9, 3.6799824787641973`*^9, 3.6802028470443897`*^9, 
   3.6819113172352657`*^9, 3.6820620753928604`*^9}],

Cell[BoxData["True"], "Print",
 CellChangeTimes->{{3.679307955670368*^9, 3.679307965655114*^9}, {
   3.679308000469036*^9, 3.6793080395956573`*^9}, {3.679308125614765*^9, 
   3.6793081628194094`*^9}, {3.6793082127745733`*^9, 3.6793082409945*^9}, 
   3.679981421740529*^9, 3.6799824787641973`*^9, 3.6802028470443897`*^9, 
   3.6819113172352657`*^9, 3.6820620754084845`*^9}],

Cell[BoxData["True"], "Print",
 CellChangeTimes->{{3.679307955670368*^9, 3.679307965655114*^9}, {
   3.679308000469036*^9, 3.6793080395956573`*^9}, {3.679308125614765*^9, 
   3.6793081628194094`*^9}, {3.6793082127745733`*^9, 3.6793082409945*^9}, 
   3.679981421740529*^9, 3.6799824787641973`*^9, 3.6802028470443897`*^9, 
   3.6819113172352657`*^9, 3.6820620754084845`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "s"], 
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"t", ",", "s"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ",", 
       RowBox[{"s", "\[Rule]", "1"}]}], "]"}], "]"}], "\[Equal]", 
    RowBox[{"Simplify", "[", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "s"], 
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"t", ",", "s"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ",", 
       RowBox[{"s", "\[Rule]", "1"}]}], "]"}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "s"], 
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"t", ",", "s"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ",", 
       RowBox[{"t", "\[Rule]", "1"}]}], "]"}], "]"}], "\[Equal]", 
    RowBox[{"Simplify", "[", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "s"], 
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"t", ",", "s"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "1"}], "]"}], "]"}]}], ",", 
       RowBox[{"t", "\[Rule]", "1"}]}], "]"}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "s"], 
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"t", ",", "s"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "1"}], "]"}], "]"}]}], ",", 
       RowBox[{"s", "\[Rule]", "t"}]}], "]"}], "]"}], "\[Equal]", 
    RowBox[{"Simplify", "[", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "s"], 
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"t", ",", "s"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "1"}], "]"}], "]"}]}], ",", 
       RowBox[{"s", "\[Rule]", "t"}]}], "]"}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "s"], 
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"t", ",", "s"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"4", ",", "1"}], "]"}], "]"}]}], ",", 
       RowBox[{"s", "\[Rule]", "1"}]}], "]"}], "]"}], "\[Equal]", 
    RowBox[{"Simplify", "[", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "s"], 
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"t", ",", "s"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"5", ",", "1"}], "]"}], "]"}]}], ",", 
       RowBox[{"s", "\[Rule]", "1"}]}], "]"}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "s"], 
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"t", ",", "s"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"5", ",", "1"}], "]"}], "]"}]}], ",", 
       RowBox[{"t", "\[Rule]", "1"}]}], "]"}], "]"}], "\[Equal]", 
    RowBox[{"Simplify", "[", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "s"], 
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"t", ",", "s"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"6", ",", "1"}], "]"}], "]"}]}], ",", 
       RowBox[{"t", "\[Rule]", "1"}]}], "]"}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "s"], 
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"t", ",", "s"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"6", ",", "1"}], "]"}], "]"}]}], ",", 
       RowBox[{"s", "\[Rule]", "t"}]}], "]"}], "]"}], "\[Equal]", 
    RowBox[{"Simplify", "[", 
     RowBox[{"ReplaceAll", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "s"], 
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"t", ",", "s"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ",", 
       RowBox[{"s", "\[Rule]", "t"}]}], "]"}], "]"}]}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.679308168694682*^9, 3.679308205149293*^9}}],

Cell[CellGroupData[{

Cell[BoxData["True"], "Print",
 CellChangeTimes->{{3.679308182757736*^9, 3.6793082077431164`*^9}, 
   3.6793082444477415`*^9, 3.6799814253031654`*^9, 3.6799824828424683`*^9, 
   3.6802028520758333`*^9, 3.681911321843443*^9, 3.6820620802526536`*^9}],

Cell[BoxData["True"], "Print",
 CellChangeTimes->{{3.679308182757736*^9, 3.6793082077431164`*^9}, 
   3.6793082444477415`*^9, 3.6799814253031654`*^9, 3.6799824828424683`*^9, 
   3.6802028520758333`*^9, 3.681911321843443*^9, 3.68206208026828*^9}],

Cell[BoxData["True"], "Print",
 CellChangeTimes->{{3.679308182757736*^9, 3.6793082077431164`*^9}, 
   3.6793082444477415`*^9, 3.6799814253031654`*^9, 3.6799824828424683`*^9, 
   3.6802028520758333`*^9, 3.681911321843443*^9, 3.68206208026828*^9}],

Cell[BoxData["True"], "Print",
 CellChangeTimes->{{3.679308182757736*^9, 3.6793082077431164`*^9}, 
   3.6793082444477415`*^9, 3.6799814253031654`*^9, 3.6799824828424683`*^9, 
   3.6802028520758333`*^9, 3.681911321843443*^9, 3.682062080283906*^9}],

Cell[BoxData["True"], "Print",
 CellChangeTimes->{{3.679308182757736*^9, 3.6793082077431164`*^9}, 
   3.6793082444477415`*^9, 3.6799814253031654`*^9, 3.6799824828424683`*^9, 
   3.6802028520758333`*^9, 3.681911321843443*^9, 3.6820620803151608`*^9}],

Cell[BoxData["True"], "Print",
 CellChangeTimes->{{3.679308182757736*^9, 3.6793082077431164`*^9}, 
   3.6793082444477415`*^9, 3.6799814253031654`*^9, 3.6799824828424683`*^9, 
   3.6802028520758333`*^9, 3.681911321843443*^9, 3.6820620803151608`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"t", ",", "s", ",", "p", ",", "q", ",", "r"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"j", "=", "6"}], ",", 
    RowBox[{"j", "\[LessEqual]", "6"}], ",", 
    RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"gam", "[", 
       RowBox[{"t_", ",", "s_"}], "]"}], "=", 
      RowBox[{
       RowBox[{"g", "[", 
        RowBox[{"t", ",", "s"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"j", ",", "1"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<Region \>\"", ",", "j", ",", "\"\<: \>\"", ",", 
       RowBox[{"h", "[", 
        RowBox[{"[", 
         RowBox[{"j", ",", "1"}], "]"}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\"\<Minor 1x1:\>\"", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"hess", "[", 
       RowBox[{"t_", ",", "s_"}], "]"}], "=", 
      TagBox[
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "p"}], " ", 
           RowBox[{"gam", "[", 
            RowBox[{"t", ",", "s"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "2"], " ", 
           RowBox[{"gam", "[", 
            RowBox[{"t", ",", "s"}], "]"}]}], "+", 
          RowBox[{"p", " ", "s", " ", 
           RowBox[{
            SuperscriptBox["gam", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "s"}], "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["p", "2"], " ", "s", " ", 
           RowBox[{
            SuperscriptBox["gam", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "s"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["s", "2"], " ", 
           RowBox[{
            SuperscriptBox["gam", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "s"}], "]"}]}], "+", 
          RowBox[{"p", " ", "t", " ", 
           RowBox[{
            SuperscriptBox["gam", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "s"}], "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["p", "2"], " ", "t", " ", 
           RowBox[{
            SuperscriptBox["gam", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "s"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "2"], " ", "s", " ", "t", " ", 
           RowBox[{
            SuperscriptBox["gam", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "s"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["t", "2"], " ", 
           RowBox[{
            SuperscriptBox["gam", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "s"}], "]"}]}]}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ";", "\[IndentingNewLine]", 
     RowBox[{"minexp", "=", 
      RowBox[{"Expand", "[", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"Expand", "[", 
           RowBox[{"Simplify", "[", 
            RowBox[{"hess", "[", 
             RowBox[{"t", ",", "s"}], "]"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "/", "p"}], "\[Rule]", 
            RowBox[{"1", "-", 
             RowBox[{"1", "/", "q"}], "-", 
             RowBox[{"1", "/", "r"}]}]}], "}"}]}], "]"}], "]"}], "]"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "minexp", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\"\<Minor 2x2:\>\"", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"hess", "[", 
       RowBox[{"t_", ",", "s_"}], "]"}], "=", 
      TagBox[
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {
            RowBox[{
             RowBox[{
              RowBox[{"-", "p"}], " ", 
              RowBox[{"gam", "[", 
               RowBox[{"t", ",", "s"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["p", "2"], " ", 
              RowBox[{"gam", "[", 
               RowBox[{"t", ",", "s"}], "]"}]}], "+", 
             RowBox[{"p", " ", "s", " ", 
              RowBox[{
               SuperscriptBox["gam", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "s"}], "]"}]}], "-", 
             RowBox[{
              SuperscriptBox["p", "2"], " ", "s", " ", 
              RowBox[{
               SuperscriptBox["gam", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "s"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["p", "2"], " ", 
              SuperscriptBox["s", "2"], " ", 
              RowBox[{
               SuperscriptBox["gam", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "2"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "s"}], "]"}]}], "+", 
             RowBox[{"p", " ", "t", " ", 
              RowBox[{
               SuperscriptBox["gam", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "s"}], "]"}]}], "-", 
             RowBox[{
              SuperscriptBox["p", "2"], " ", "t", " ", 
              RowBox[{
               SuperscriptBox["gam", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "s"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["p", "2"], " ", "s", " ", "t", " ", 
              RowBox[{
               SuperscriptBox["gam", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "s"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["p", "2"], " ", 
              SuperscriptBox["t", "2"], " ", 
              RowBox[{
               SuperscriptBox["gam", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"2", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "s"}], "]"}]}]}], 
            RowBox[{
             RowBox[{
              RowBox[{"-", "p"}], " ", "q", " ", "s", " ", 
              SuperscriptBox["t", 
               RowBox[{"1", "-", 
                FractionBox["1", "q"]}]], " ", 
              RowBox[{
               SuperscriptBox["gam", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "s"}], "]"}]}], "-", 
             RowBox[{"p", " ", "q", " ", 
              SuperscriptBox["t", 
               RowBox[{"2", "-", 
                FractionBox["1", "q"]}]], " ", 
              RowBox[{
               SuperscriptBox["gam", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"2", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "s"}], "]"}]}]}]},
           {
            RowBox[{
             RowBox[{
              RowBox[{"-", "p"}], " ", "q", " ", "s", " ", 
              SuperscriptBox["t", 
               RowBox[{"1", "-", 
                FractionBox["1", "q"]}]], " ", 
              RowBox[{
               SuperscriptBox["gam", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "s"}], "]"}]}], "-", 
             RowBox[{"p", " ", "q", " ", 
              SuperscriptBox["t", 
               RowBox[{"2", "-", 
                FractionBox["1", "q"]}]], " ", 
              RowBox[{
               SuperscriptBox["gam", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"2", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "s"}], "]"}]}]}], 
            RowBox[{
             RowBox[{
              RowBox[{"-", "q"}], " ", 
              SuperscriptBox["t", 
               RowBox[{"1", "-", 
                FractionBox["2", "q"]}]], " ", 
              RowBox[{
               SuperscriptBox["gam", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "s"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["t", 
               RowBox[{"1", "-", 
                FractionBox["2", "q"]}]], " ", 
              RowBox[{
               SuperscriptBox["gam", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "s"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox["t", 
               RowBox[{"2", "-", 
                FractionBox["2", "q"]}]], " ", 
              RowBox[{
               SuperscriptBox["gam", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"2", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "s"}], "]"}]}]}]}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ";", "\[IndentingNewLine]", 
     RowBox[{"minexp", "=", 
      RowBox[{"Expand", "[", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"Expand", "[", 
           RowBox[{"Simplify", "[", 
            RowBox[{"Det", "[", 
             RowBox[{"hess", "[", 
              RowBox[{"t", ",", "s"}], "]"}], "]"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "/", "p"}], "\[Rule]", 
            RowBox[{"1", "-", 
             RowBox[{"1", "/", "q"}], "-", 
             RowBox[{"1", "/", "r"}]}]}], "}"}]}], "]"}], "]"}], "]"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "minexp", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\"\<Determinant with -:\>\"", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"hess", "[", 
       RowBox[{"t_", ",", "s_"}], "]"}], "=", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {
           RowBox[{
            RowBox[{
             RowBox[{"-", "p"}], " ", 
             RowBox[{"gam", "[", 
              RowBox[{"t", ",", "s"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["p", "2"], " ", 
             RowBox[{"gam", "[", 
              RowBox[{"t", ",", "s"}], "]"}]}], "+", 
            RowBox[{"p", " ", "s", " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}], "-", 
            RowBox[{
             SuperscriptBox["p", "2"], " ", "s", " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["p", "2"], " ", 
             SuperscriptBox["s", "2"], " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}], "+", 
            RowBox[{"p", " ", "t", " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}], "-", 
            RowBox[{
             SuperscriptBox["p", "2"], " ", "t", " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["p", "2"], " ", "s", " ", "t", " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["p", "2"], " ", 
             SuperscriptBox["t", "2"], " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"-", "p"}], " ", "q", " ", "s", " ", 
             SuperscriptBox["t", 
              RowBox[{"1", "-", 
               FractionBox["1", "q"]}]], " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}], "-", 
            RowBox[{"p", " ", "q", " ", 
             SuperscriptBox["t", 
              RowBox[{"2", "-", 
               FractionBox["1", "q"]}]], " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"-", "p"}], " ", "r", " ", 
             SuperscriptBox["s", 
              RowBox[{"2", "-", 
               FractionBox["1", "r"]}]], " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}], "-", 
            RowBox[{"p", " ", "r", " ", 
             SuperscriptBox["s", 
              RowBox[{"1", "-", 
               FractionBox["1", "r"]}]], " ", "t", " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}]}]},
          {
           RowBox[{
            RowBox[{
             RowBox[{"-", "p"}], " ", "q", " ", "s", " ", 
             SuperscriptBox["t", 
              RowBox[{"1", "-", 
               FractionBox["1", "q"]}]], " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}], "-", 
            RowBox[{"p", " ", "q", " ", 
             SuperscriptBox["t", 
              RowBox[{"2", "-", 
               FractionBox["1", "q"]}]], " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"-", "q"}], " ", 
             SuperscriptBox["t", 
              RowBox[{"1", "-", 
               FractionBox["2", "q"]}]], " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["t", 
              RowBox[{"1", "-", 
               FractionBox["2", "q"]}]], " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["t", 
              RowBox[{"2", "-", 
               FractionBox["2", "q"]}]], " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"q", " ", "r", " ", 
             SuperscriptBox["s", 
              RowBox[{"1", "-", 
               FractionBox["1", "r"]}]], " ", 
             SuperscriptBox["t", 
              RowBox[{"1", "-", 
               FractionBox["1", "q"]}]], " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}]}]},
          {
           RowBox[{
            RowBox[{
             RowBox[{"-", "p"}], " ", "r", " ", 
             SuperscriptBox["s", 
              RowBox[{"2", "-", 
               FractionBox["1", "r"]}]], " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}], "-", 
            RowBox[{"p", " ", "r", " ", 
             SuperscriptBox["s", 
              RowBox[{"1", "-", 
               FractionBox["1", "r"]}]], " ", "t", " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"q", " ", "r", " ", 
             SuperscriptBox["s", 
              RowBox[{"1", "-", 
               FractionBox["1", "r"]}]], " ", 
             SuperscriptBox["t", 
              RowBox[{"1", "-", 
               FractionBox["1", "q"]}]], " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"-", "r"}], " ", 
             SuperscriptBox["s", 
              RowBox[{"1", "-", 
               FractionBox["2", "r"]}]], " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["s", 
              RowBox[{"1", "-", 
               FractionBox["2", "r"]}]], " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["s", 
              RowBox[{"2", "-", 
               FractionBox["2", "r"]}]], " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}]}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ";", "\[IndentingNewLine]", 
     RowBox[{"minexp", "=", 
      RowBox[{"Expand", "[", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"Expand", "[", 
           RowBox[{"Simplify", "[", 
            RowBox[{"Det", "[", 
             RowBox[{"hess", "[", 
              RowBox[{"t", ",", "s"}], "]"}], "]"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "/", "p"}], "\[Rule]", 
            RowBox[{"1", "-", 
             RowBox[{"1", "/", "q"}], "-", 
             RowBox[{"1", "/", "r"}]}]}], "}"}]}], "]"}], "]"}], "]"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "minexp", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\"\<Determinant with +:\>\"", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"hess", "[", 
       RowBox[{"t_", ",", "s_"}], "]"}], "=", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {
           RowBox[{
            RowBox[{
             RowBox[{"-", "p"}], " ", 
             RowBox[{"gam", "[", 
              RowBox[{"t", ",", "s"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["p", "2"], " ", 
             RowBox[{"gam", "[", 
              RowBox[{"t", ",", "s"}], "]"}]}], "+", 
            RowBox[{"p", " ", "s", " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}], "-", 
            RowBox[{
             SuperscriptBox["p", "2"], " ", "s", " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["p", "2"], " ", 
             SuperscriptBox["s", "2"], " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}], "+", 
            RowBox[{"p", " ", "t", " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}], "-", 
            RowBox[{
             SuperscriptBox["p", "2"], " ", "t", " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["p", "2"], " ", "s", " ", "t", " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["p", "2"], " ", 
             SuperscriptBox["t", "2"], " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"-", "p"}], " ", "q", " ", "s", " ", 
             SuperscriptBox["t", 
              RowBox[{"1", "-", 
               FractionBox["1", "q"]}]], " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}], "-", 
            RowBox[{"p", " ", "q", " ", 
             SuperscriptBox["t", 
              RowBox[{"2", "-", 
               FractionBox["1", "q"]}]], " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"-", "p"}], " ", "r", " ", 
             SuperscriptBox["s", 
              RowBox[{"2", "-", 
               FractionBox["1", "r"]}]], " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}], "-", 
            RowBox[{"p", " ", "r", " ", 
             SuperscriptBox["s", 
              RowBox[{"1", "-", 
               FractionBox["1", "r"]}]], " ", "t", " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}]}]},
          {
           RowBox[{
            RowBox[{
             RowBox[{"-", "p"}], " ", "q", " ", "s", " ", 
             SuperscriptBox["t", 
              RowBox[{"1", "-", 
               FractionBox["1", "q"]}]], " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}], "-", 
            RowBox[{"p", " ", "q", " ", 
             SuperscriptBox["t", 
              RowBox[{"2", "-", 
               FractionBox["1", "q"]}]], " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"-", "q"}], " ", 
             SuperscriptBox["t", 
              RowBox[{"1", "-", 
               FractionBox["2", "q"]}]], " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["t", 
              RowBox[{"1", "-", 
               FractionBox["2", "q"]}]], " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["t", 
              RowBox[{"2", "-", 
               FractionBox["2", "q"]}]], " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}]}], 
           RowBox[{"1", "+", 
            RowBox[{"q", " ", "r", " ", 
             SuperscriptBox["s", 
              RowBox[{"1", "-", 
               FractionBox["1", "r"]}]], " ", 
             SuperscriptBox["t", 
              RowBox[{"1", "-", 
               FractionBox["1", "q"]}]], " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}]}]},
          {
           RowBox[{
            RowBox[{
             RowBox[{"-", "p"}], " ", "r", " ", 
             SuperscriptBox["s", 
              RowBox[{"2", "-", 
               FractionBox["1", "r"]}]], " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}], "-", 
            RowBox[{"p", " ", "r", " ", 
             SuperscriptBox["s", 
              RowBox[{"1", "-", 
               FractionBox["1", "r"]}]], " ", "t", " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}]}], 
           RowBox[{"1", "+", 
            RowBox[{"q", " ", "r", " ", 
             SuperscriptBox["s", 
              RowBox[{"1", "-", 
               FractionBox["1", "r"]}]], " ", 
             SuperscriptBox["t", 
              RowBox[{"1", "-", 
               FractionBox["1", "q"]}]], " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"-", "r"}], " ", 
             SuperscriptBox["s", 
              RowBox[{"1", "-", 
               FractionBox["2", "r"]}]], " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["s", 
              RowBox[{"1", "-", 
               FractionBox["2", "r"]}]], " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["s", 
              RowBox[{"2", "-", 
               FractionBox["2", "r"]}]], " ", 
             RowBox[{
              SuperscriptBox["gam", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "s"}], "]"}]}]}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ";", "\[IndentingNewLine]", 
     RowBox[{"minexp", "=", 
      RowBox[{"Expand", "[", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"Expand", "[", 
           RowBox[{"Simplify", "[", 
            RowBox[{"Det", "[", 
             RowBox[{"hess", "[", 
              RowBox[{"t", ",", "s"}], "]"}], "]"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "/", "p"}], "\[Rule]", 
            RowBox[{"1", "-", 
             RowBox[{"1", "/", "q"}], "-", 
             RowBox[{"1", "/", "r"}]}]}], "}"}]}], "]"}], "]"}], "]"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "minexp", "]"}], ";"}]}], "\[IndentingNewLine]", 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.679308259651487*^9, 3.679308434018011*^9}, {
   3.6793084791760664`*^9, 3.679308482113719*^9}, {3.679308612393927*^9, 
   3.679308705222766*^9}, {3.679308976555946*^9, 3.6793090977459135`*^9}, {
   3.679309382524993*^9, 3.6793094052134275`*^9}, {3.679309446105714*^9, 
   3.6793094466526084`*^9}, {3.6793094770288496`*^9, 3.679309480966494*^9}, {
   3.679555013117427*^9, 3.679555051368988*^9}, {3.6795551869370112`*^9, 
   3.679555266033988*^9}, {3.679980796529227*^9, 3.679980805763955*^9}, {
   3.6799808740165544`*^9, 3.6799809088772683`*^9}, {3.6799809617698994`*^9, 
   3.679980987911497*^9}, {3.679981018600191*^9, 3.679981039757245*^9}, {
   3.6799811532459536`*^9, 3.6799811803875837`*^9}, {3.6799812426712384`*^9, 
   3.6799812628438816`*^9}, {3.6799813421125193`*^9, 3.679981390301855*^9}, {
   3.6799815092282705`*^9, 3.6799815757620497`*^9}, {3.67998161341971*^9, 
   3.679981700703312*^9}, {3.679982035106659*^9, 3.6799820355441723`*^9}, {
   3.6799820684360743`*^9, 3.6799821271570635`*^9}, {3.6799821592832627`*^9, 
   3.679982278350325*^9}, {3.679982337118167*^9, 3.679982378885408*^9}, {
   3.679982501374425*^9, 3.679982516312522*^9}, {3.680202791089156*^9, 
   3.680202817449546*^9}, {3.680202955923564*^9, 3.6802030005190134`*^9}, {
   3.6802031094606657`*^9, 3.680203150946619*^9}, {3.680203226480749*^9, 
   3.680203226965143*^9}, {3.680203272935645*^9, 3.680203276717038*^9}, {
   3.6802034311916757`*^9, 3.680203467864949*^9}, {3.6802035037725687`*^9, 
   3.680203523492075*^9}, {3.680203641434064*^9, 3.680203678404222*^9}, 
   3.6802037759391794`*^9, {3.680203857442296*^9, 3.6802038631612606`*^9}, {
   3.6802380078679776`*^9, 3.680238011789998*^9}, {3.6802380730579576`*^9, 
   3.6802380734486027`*^9}, {3.680238362068949*^9, 3.680238373178773*^9}, {
   3.6802384765733366`*^9, 3.6802384768858223`*^9}, {3.680238627250953*^9, 
   3.68023863726696*^9}, {3.68023885171261*^9, 3.6802388520876217`*^9}, {
   3.6802389040427513`*^9, 3.680238914340021*^9}, {3.6802391046441474`*^9, 
   3.680239105019162*^9}, {3.680239487564989*^9, 3.6802394879712534`*^9}, {
   3.6802400328982725`*^9, 3.680240033288912*^9}, {3.6802757098762035`*^9, 
   3.680275711876276*^9}, {3.680286467926843*^9, 3.680286468364355*^9}, {
   3.680369004863573*^9, 3.680369025004963*^9}, {3.680369091601277*^9, 
   3.680369091851285*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  InterpretationBox[
   RowBox[{"\<\"Region \"\>", "\[InvisibleSpace]", "1", 
    "\[InvisibleSpace]", "\<\": \"\>", 
    "\[InvisibleSpace]", "\<\"1\[LessEqual]s\[LessEqual]t\"\>"}],
   SequenceForm["Region ", 1, ": ", "1\[LessEqual]s\[LessEqual]t"],
   Editable->False],
  Background->RGBColor[1, 0.85, 0.85]]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{3.680238751240031*^9, 3.6802388527751484`*^9, 
  3.6802389292936897`*^9, 3.6804084479857554`*^9}],

Cell[BoxData["\<\"Minor 1x1:\"\>"], "Print",
 CellChangeTimes->{3.680238751240031*^9, 3.6802388527751484`*^9, 
  3.6802389292936897`*^9}],

Cell[BoxData[
 StyleBox[
  RowBox[{"a", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "p"}],
  Background->RGBColor[0.87, 0.94, 1]]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.680238751240031*^9, 3.6802388527751484`*^9, 3.6802389292936897`*^9, {
   3.680238964451284*^9, 3.6802389778268223`*^9}}],

Cell[BoxData["\<\"Minor 2x2:\"\>"], "Print",
 CellChangeTimes->{3.680238751240031*^9, 3.6802388527751484`*^9, 
  3.6802389292936897`*^9}],

Cell[BoxData[
 StyleBox[
  RowBox[{"a", " ", "b", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "p", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", "q", " ", 
   SuperscriptBox["t", 
    RowBox[{"1", "-", 
     FractionBox["2", "q"]}]]}],
  Background->RGBColor[0.87, 0.94, 1]]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.680238751240031*^9, 3.6802388527751484`*^9, 3.6802389293093386`*^9, {
   3.6802389820613623`*^9, 3.680238992905514*^9}, 3.680369996370139*^9}],

Cell[BoxData["\<\"Determinant with -:\"\>"], "Print",
 CellChangeTimes->{3.680238751240031*^9, 3.6802388527751484`*^9, 
  3.6802389293093386`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"-", "a"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "p"}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"+", "a"}], " ", "b", " ", "c", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "p", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", "q", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "r"}], ")"}], " ", "r", " ", 
   SuperscriptBox["s", 
    RowBox[{"1", "-", 
     FractionBox["2", "r"]}]], " ", 
   SuperscriptBox["t", 
    RowBox[{"1", "-", 
     FractionBox["2", "q"]}]]}],
  Background->RGBColor[0.87, 0.94, 1]]}], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.680238751240031*^9, 3.6802388527751484`*^9, 3.6802389293093386`*^9, {
   3.6802390010308237`*^9, 3.680239032782034*^9}}],

Cell[BoxData["\<\"Determinant with +:\"\>"], "Print",
 CellChangeTimes->{3.680238751240031*^9, 3.6802388527751484`*^9, 
  3.6802389293249407`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"-", "a"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "p"}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"+", "a"}], " ", "b", " ", "c", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "p", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", "q", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "r"}], ")"}], " ", "r", " ", 
   SuperscriptBox["s", 
    RowBox[{"1", "-", 
     FractionBox["2", "r"]}]], " ", 
   SuperscriptBox["t", 
    RowBox[{"1", "-", 
     FractionBox["2", "q"]}]]}],
  Background->RGBColor[0.87, 0.94, 1]], "\[IndentingNewLine]"}], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.680238751240031*^9, 3.6802388527751484`*^9, 3.6802389293249407`*^9, {
   3.6802390419230185`*^9, 3.680239070377217*^9}, 3.6802864264721355`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox[
   RowBox[{"\<\"Region \"\>", "\[InvisibleSpace]", "2", 
    "\[InvisibleSpace]", "\<\": \"\>", 
    "\[InvisibleSpace]", "\<\"s\[LessEqual]1\[LessEqual]t\"\>"}],
   SequenceForm["Region ", 2, ": ", "s\[LessEqual]1\[LessEqual]t"],
   Editable->False],
  Background->RGBColor[1, 0.85, 0.85]]], "Print",
 CellChangeTimes->{3.680239105784791*^9}],

Cell[BoxData["\<\"Minor 1x1:\"\>"], "Print",
 CellChangeTimes->{3.680239105784791*^9}],

Cell[BoxData[
 StyleBox[
  RowBox[{"p", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "c"}], "+", 
     RowBox[{"a", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}], ")"}]}]}], ")"}]}],
  Background->RGBColor[0.87, 0.94, 1]]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.680239105784791*^9, 3.680239124707412*^9}, 
   3.6804270157687445`*^9, 3.6804270523326387`*^9}],

Cell[BoxData["\<\"Minor 2x2:\"\>"], "Print",
 CellChangeTimes->{3.680239105800417*^9}],

Cell[BoxData[
 StyleBox[
  RowBox[{"b", " ", "p", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "c"}], "+", 
     RowBox[{"a", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}], ")"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", "q", " ", 
   SuperscriptBox["t", 
    RowBox[{"1", "-", 
     FractionBox["2", "q"]}]]}],
  Background->RGBColor[0.87, 0.94, 1]]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.680239105800417*^9, 3.6802391395673265`*^9}, 
   3.6804085890067635`*^9, {3.6804270595985403`*^9, 3.6804270836307096`*^9}}],

Cell[BoxData["\<\"Determinant with -:\"\>"], "Print",
 CellChangeTimes->{3.680239105800417*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"-", "p"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "c"}], "+", 
    RowBox[{"a", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "p"}], ")"}]}]}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", "b"}], " ", 
  SuperscriptBox["c", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", "q", " ", 
  SuperscriptBox["r", "2"], " ", 
  SuperscriptBox["s", 
   RowBox[{"2", "/", "q"}]], " ", 
  SuperscriptBox["t", 
   RowBox[{"1", "-", 
    FractionBox["2", "q"]}]]}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"+", "b"}], " ", "c", " ", "p", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "c"}], "+", 
     RowBox[{"a", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}], ")"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
   SuperscriptBox["r", "2"], " ", 
   SuperscriptBox["s", 
    RowBox[{
     FractionBox["1", "q"], "-", 
     FractionBox["1", "r"]}]], " ", 
   SuperscriptBox["t", 
    RowBox[{"1", "-", 
     FractionBox["2", "q"]}]]}],
  Background->RGBColor[0.87, 0.94, 1]]}], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.680239105816043*^9, 3.6802391518334455`*^9, {3.680239261540749*^9, 
   3.680239322152444*^9}, {3.6804268341368265`*^9, 3.680426847246704*^9}, {
   3.6804269146555223`*^9, 3.680426918796303*^9}, {3.6804271015376043`*^9, 
   3.6804271194289346`*^9}, {3.680430758096552*^9, 3.6804307951135874`*^9}}],

Cell[BoxData["\<\"Determinant with +:\"\>"], "Print",
 CellChangeTimes->{3.680239105816043*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"-", "p"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "c"}], "+", 
    RowBox[{"a", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "p"}], ")"}]}]}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", "b"}], " ", 
  SuperscriptBox["c", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", "q", " ", 
  SuperscriptBox["r", "2"], " ", 
  SuperscriptBox["s", 
   RowBox[{"2", "/", "q"}]], " ", 
  SuperscriptBox["t", 
   RowBox[{"1", "-", 
    FractionBox["2", "q"]}]]}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"+", "b"}], " ", "c", " ", "p", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "c"}], "+", 
     RowBox[{"a", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}], ")"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
   SuperscriptBox["r", "2"], " ", 
   SuperscriptBox["s", 
    RowBox[{
     FractionBox["1", "q"], "-", 
     FractionBox["1", "r"]}]], " ", 
   SuperscriptBox["t", 
    RowBox[{"1", "-", 
     FractionBox["2", "q"]}]]}],
  Background->RGBColor[0.87, 0.94, 1]], "\[LineSeparator]"}], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.680239105816043*^9, {3.680239327027622*^9, 3.680239387201791*^9}, 
   3.6802864130966268`*^9, {3.6804269531413584`*^9, 3.6804269549695563`*^9}, 
   3.6804271232415886`*^9, 3.6804308194582605`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox[
   RowBox[{"\<\"Region \"\>", "\[InvisibleSpace]", "3", 
    "\[InvisibleSpace]", "\<\": \"\>", 
    "\[InvisibleSpace]", "\<\"s\[LessEqual]t\[LessEqual]1\"\>"}],
   SequenceForm["Region ", 3, ": ", "s\[LessEqual]t\[LessEqual]1"],
   Editable->False],
  Background->RGBColor[1, 0.85, 0.85]]], "Print",
 CellChangeTimes->{3.680239488799389*^9}],

Cell[BoxData["\<\"Minor 1x1:\"\>"], "Print",
 CellChangeTimes->{3.680239488799389*^9}],

Cell[BoxData[
 StyleBox[
  RowBox[{"p", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "b"}], "-", "c", "+", 
     RowBox[{"a", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}], ")"}]}]}], ")"}]}],
  Background->RGBColor[0.87, 0.94, 1]]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.680239488799389*^9, 3.6802395238945007`*^9, 3.6802395656773534`*^9, {
   3.6804271459768376`*^9, 3.680427164477537*^9}}],

Cell[BoxData["\<\"Minor 2x2:\"\>"], "Print",
 CellChangeTimes->{3.680239488815013*^9}],

Cell[BoxData[{
 StyleBox[
  FractionBox[
   RowBox[{"b", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "b"}], "-", "c", "+", 
      RowBox[{"a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], ")"}]}]}], ")"}], " ", "p", " ", 
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["t", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "q"]}], "+", 
      FractionBox["1", "r"]}]]}], "r"],
  Background->RGBColor[0.87, 0.94, 1]], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["b", "2"]}], " ", 
  SuperscriptBox["q", "2"], " ", 
  SuperscriptBox["t", 
   RowBox[{"2", "/", "r"}]]}]}], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.680239488815013*^9, 3.68023956977126*^9, {3.68023963078921*^9, 
   3.6802396419458847`*^9}, 3.680427169321472*^9, {3.6804272904354663`*^9, 
   3.6804272925292845`*^9}, {3.6804273772825193`*^9, 3.680427382876489*^9}}],

Cell[BoxData["\<\"Determinant with -:\"\>"], "Print",
 CellChangeTimes->{3.6802394888306475`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"-", "p"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "b"}], "-", "c", "+", 
    RowBox[{"a", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "p"}], ")"}]}]}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", "b"}], " ", 
  SuperscriptBox["c", "2"], " ", 
  SuperscriptBox["q", "2"], " ", "r", " ", 
  SuperscriptBox["s", 
   RowBox[{"2", "/", "q"}]], " ", 
  SuperscriptBox["t", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "q"]}], "+", 
    FractionBox["1", "r"]}]]}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    StyleBox["+",
     Background->RGBColor[0.87, 0.94, 1]], "b"}], " ", "c", " ", "p", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"b", "+", "c"}], ")"}]}], " ", "q", " ", "r"}], "+", 
     RowBox[{"a", " ", "p", " ", 
      RowBox[{"(", 
       RowBox[{"q", "+", "r"}], ")"}]}]}], ")"}], " ", 
   SuperscriptBox["s", 
    RowBox[{
     FractionBox["1", "q"], "-", 
     FractionBox["1", "r"]}]], " ", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "q"]}], "+", 
     FractionBox["1", "r"]}]]}],
  Background->RGBColor[0.87, 0.94, 1]], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", "2"}], " ", "b", " ", "c", " ", "q", " ", "r", " ", 
  SuperscriptBox["s", 
   FractionBox["1", "q"]], " ", 
  SuperscriptBox["t", 
   FractionBox["1", "r"]]}], "\[IndentingNewLine]", 
 RowBox[{"-", 
  RowBox[{
   SuperscriptBox["b", "2"], " ", "c", " ", "q", " ", 
   SuperscriptBox["r", "2"], " ", 
   SuperscriptBox["s", 
    RowBox[{
     FractionBox["1", "q"], "-", 
     FractionBox["1", "r"]}]], " ", 
   SuperscriptBox["t", 
    RowBox[{"2", "/", "r"}]]}]}]}], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.680239488877515*^9, {3.680239653852577*^9, 3.6802398384533606`*^9}, 
   3.680409363256137*^9, {3.680409393663542*^9, 3.6804094008513165`*^9}, 
   3.6804095506226525`*^9, {3.680409652954677*^9, 3.6804096737523403`*^9}, 
   3.680409711441283*^9, {3.680409942371952*^9, 3.680409945934589*^9}, {
   3.680409985357966*^9, 3.6804099892018623`*^9}, {3.6804100305159388`*^9, 
   3.6804100738144655`*^9}, {3.6804102536181917`*^9, 3.6804102583683763`*^9}, 
   3.680427433237745*^9, 3.6804275771628237`*^9, {3.680427610960987*^9, 
   3.680427639462077*^9}, {3.6804310957344155`*^9, 3.6804311200947227`*^9}}],

Cell[BoxData["\<\"Determinant with +:\"\>"], "Print",
 CellChangeTimes->{3.680239488877515*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"-", "p"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "b"}], "-", "c", "+", 
    RowBox[{"a", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "p"}], ")"}]}]}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", "b"}], " ", 
  SuperscriptBox["c", "2"], " ", 
  SuperscriptBox["q", "2"], " ", "r", " ", 
  SuperscriptBox["s", 
   RowBox[{"2", "/", "q"}]], " ", 
  SuperscriptBox["t", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "q"]}], "+", 
    FractionBox["1", "r"]}]]}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"+", "b"}], " ", "c", " ", "p", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"b", "+", "c"}], ")"}]}], " ", "q", " ", "r"}], "+", 
     RowBox[{"a", " ", "p", " ", 
      RowBox[{"(", 
       RowBox[{"q", "+", "r"}], ")"}]}]}], ")"}], " ", 
   SuperscriptBox["s", 
    RowBox[{
     FractionBox["1", "q"], "-", 
     FractionBox["1", "r"]}]], " ", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "q"]}], "+", 
     FractionBox["1", "r"]}]]}],
  Background->RGBColor[0.87, 0.94, 1]], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"+", "2"}], " ", "b", " ", "c", " ", "q", " ", "r", " ", 
  SuperscriptBox["s", 
   FractionBox["1", "q"]], " ", 
  SuperscriptBox["t", 
   FractionBox["1", "r"]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["b", "2"]}], " ", "c", " ", "q", " ", 
  SuperscriptBox["r", "2"], " ", 
  SuperscriptBox["s", 
   RowBox[{
    FractionBox["1", "q"], "-", 
    FractionBox["1", "r"]}]], " ", 
  SuperscriptBox["t", 
   RowBox[{"2", "/", "r"}]]}], "\[IndentingNewLine]"}], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.680239489252554*^9, {3.68023984779747*^9, 3.680239937097747*^9}, 
   3.6802863627353325`*^9, 3.680410191818959*^9, {3.680410247492949*^9, 
   3.680410267009325*^9}, 3.6804276726195765`*^9, 3.680431128626298*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox[
   RowBox[{"\<\"Region \"\>", "\[InvisibleSpace]", "4", 
    "\[InvisibleSpace]", "\<\": \"\>", 
    "\[InvisibleSpace]", "\<\"t\[LessEqual]s\[LessEqual]1\"\>"}],
   SequenceForm["Region ", 4, ": ", "t\[LessEqual]s\[LessEqual]1"],
   Editable->False],
  Background->RGBColor[1, 0.85, 0.85]]], "Print",
 CellChangeTimes->{3.6802400340545425`*^9}],

Cell[BoxData["\<\"Minor 1x1:\"\>"], "Print",
 CellChangeTimes->{3.6802400340701666`*^9}],

Cell[BoxData[
 StyleBox[
  RowBox[{"p", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "b"}], "-", "c", "+", 
     RowBox[{"a", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}], ")"}]}]}], ")"}]}],
  Background->RGBColor[0.87, 0.94, 1]]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.6802400340701666`*^9, 3.6802400944787455`*^9}, {
  3.680410496502449*^9, 3.6804104972837296`*^9}, {3.6804311575805225`*^9, 
  3.6804311742217855`*^9}}],

Cell[BoxData["\<\"Minor 2x2:\"\>"], "Print",
 CellChangeTimes->{3.6802400340701666`*^9}],

Cell[BoxData[{
 StyleBox[
  RowBox[{"b", " ", "p", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "b"}], "-", "c", "+", 
     RowBox[{"a", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}], ")"}]}]}], ")"}], " ", "q", " ", 
   SuperscriptBox["s", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "q"]}], "+", 
     FractionBox["1", "r"]}]]}],
  Background->RGBColor[0.87, 0.94, 1]], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["b", "2"]}], " ", 
  SuperscriptBox["q", "2"], " ", 
  SuperscriptBox["s", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", "q"]}], "+", 
    FractionBox["2", "r"]}]], " ", 
  SuperscriptBox["t", 
   RowBox[{"2", "/", "q"}]]}]}], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.6802400340857925`*^9, {3.680240105744788*^9, 3.6802401581530485`*^9}, {
   3.680410540879137*^9, 3.6804105609424014`*^9}, {3.6804311798001194`*^9, 
   3.6804311944100504`*^9}}],

Cell[BoxData["\<\"Determinant with -:\"\>"], "Print",
 CellChangeTimes->{3.6802400340857925`*^9}],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "b"}], "-", "c", "+", 
     RowBox[{"a", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}], ")"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "p"}], "+", 
     RowBox[{"b", " ", "p", " ", "r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "b"}], " ", "q"}], "+", 
        RowBox[{"b", " ", "r"}], "+", 
        RowBox[{"2", " ", "c", " ", "r"}]}], ")"}]}]}], ")"}]}],
  Background->RGBColor[0.87, 0.94, 1]], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "4"]}], " ", "b", " ", "q", " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"b", " ", "q"}], "-", 
     RowBox[{"b", " ", "r"}], "-", 
     RowBox[{"2", " ", "c", " ", "r"}]}], ")"}], "2"], " ", 
  SuperscriptBox["s", 
   RowBox[{
    FractionBox["1", "q"], "+", 
    FractionBox["1", "r"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"+", "2"}], " ", "b", " ", "p", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "b"}], "-", "c", "+", 
    RowBox[{"a", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "p"}], ")"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"q", "-", "r"}], ")"}], " ", 
  SuperscriptBox["s", 
   RowBox[{
    RowBox[{"-", "1"}], "/", "q"}]], " ", 
  SuperscriptBox["t", 
   FractionBox["1", "q"]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"+", "b"}], " ", "q", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"b", " ", 
     RowBox[{"(", 
      RowBox[{"q", "-", "r"}], ")"}]}], "-", 
    RowBox[{"2", " ", "c", " ", "r"}]}], ")"}], " ", 
  SuperscriptBox["s", 
   FractionBox["1", "r"]], " ", 
  SuperscriptBox["t", 
   FractionBox["1", "q"]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", 
  SuperscriptBox["b", "2"], " ", "p", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "b"}], "-", "c", "+", 
    RowBox[{"a", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "p"}], ")"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"q", "-", "r"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", "q"}], "-", "r"}], ")"}], " ", 
  SuperscriptBox["s", 
   RowBox[{
    RowBox[{"-", "2"}], "/", "q"}]], " ", 
  SuperscriptBox["t", 
   RowBox[{"2", "/", "q"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", 
  SuperscriptBox["b", "2"], " ", "q", " ", 
  RowBox[{"(", 
   RowBox[{"q", "-", 
    RowBox[{"2", " ", "r"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"b", " ", 
     RowBox[{"(", 
      RowBox[{"q", "-", "r"}], ")"}]}], "-", 
    RowBox[{"2", " ", "c", " ", "r"}]}], ")"}], " ", 
  SuperscriptBox["s", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "q"]}], "+", 
    FractionBox["1", "r"]}]], " ", 
  SuperscriptBox["t", 
   RowBox[{"2", "/", "q"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["b", "2"]}], " ", "q", " ", 
  RowBox[{"(", 
   RowBox[{"q", "-", "r"}], ")"}], " ", 
  SuperscriptBox["s", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", "q"]}], "+", 
    FractionBox["1", "r"]}]], " ", 
  SuperscriptBox["t", 
   RowBox[{"3", "/", "q"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"+", 
   FractionBox["1", "4"]}], " ", 
  SuperscriptBox["b", "3"], " ", "q", " ", 
  RowBox[{"(", 
   RowBox[{"q", "-", "r"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "q"}], "-", "r"}], ")"}], " ", 
  SuperscriptBox["s", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["3", "q"]}], "+", 
    FractionBox["1", "r"]}]], " ", 
  SuperscriptBox["t", 
   RowBox[{"4", "/", "q"}]]}]}], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.6802400341795464`*^9, {3.680240228858864*^9, 3.6802402739230595`*^9}, {
   3.6802403099400787`*^9, 3.6802404196473627`*^9}, {3.680240469196149*^9, 
   3.680240585481843*^9}, {3.680425654826227*^9, 3.680425715125428*^9}, 
   3.680425774174528*^9, 3.680425959040973*^9, {3.680426216597632*^9, 
   3.680426222926021*^9}, {3.6804263071167383`*^9, 3.6804263168514833`*^9}, 
   3.6804312418337364`*^9, {3.6804312953357725`*^9, 3.680431319149183*^9}, {
   3.680431529579075*^9, 3.680431534297971*^9}, {3.6804315890500574`*^9, 
   3.680431642270869*^9}, 3.680431758353421*^9, 3.6804318604041824`*^9, 
   3.681914317477755*^9}],

Cell[BoxData["\<\"Determinant with +:\"\>"], "Print",
 CellChangeTimes->{3.6802400341795464`*^9}],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "b"}], "-", "c", "+", 
     RowBox[{"a", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}], ")"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "p"}], "+", 
     RowBox[{"b", " ", "p", " ", "r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "b"}], " ", "q"}], "+", 
        RowBox[{"b", " ", "r"}], "+", 
        RowBox[{"2", " ", "c", " ", "r"}]}], ")"}]}]}], ")"}]}],
  Background->RGBColor[0.87, 0.94, 1]], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "4"]}], " ", "b", " ", "q", " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"b", " ", "q"}], "-", 
     RowBox[{"b", " ", "r"}], "-", 
     RowBox[{"2", " ", "c", " ", "r"}]}], ")"}], "2"], " ", 
  SuperscriptBox["s", 
   RowBox[{
    FractionBox["1", "q"], "+", 
    FractionBox["1", "r"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", "2"}], " ", "b", " ", "p", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "b"}], "-", "c", "+", 
    RowBox[{"a", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "p"}], ")"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"q", "-", "r"}], ")"}], " ", 
  SuperscriptBox["s", 
   RowBox[{
    RowBox[{"-", "1"}], "/", "q"}]], " ", 
  SuperscriptBox["t", 
   FractionBox["1", "q"]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", "b"}], " ", "q", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"b", " ", 
     RowBox[{"(", 
      RowBox[{"q", "-", "r"}], ")"}]}], "-", 
    RowBox[{"2", " ", "c", " ", "r"}]}], ")"}], " ", 
  SuperscriptBox["s", 
   FractionBox["1", "r"]], " ", 
  SuperscriptBox["t", 
   FractionBox["1", "q"]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", 
  SuperscriptBox["b", "2"], " ", "p", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "b"}], "-", "c", "+", 
    RowBox[{"a", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "p"}], ")"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"q", "-", "r"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", "q"}], "-", "r"}], ")"}], " ", 
  SuperscriptBox["s", 
   RowBox[{
    RowBox[{"-", "2"}], "/", "q"}]], " ", 
  SuperscriptBox["t", 
   RowBox[{"2", "/", "q"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", 
  SuperscriptBox["b", "2"], " ", "q", " ", 
  RowBox[{"(", 
   RowBox[{"q", "-", 
    RowBox[{"2", " ", "r"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"b", " ", 
     RowBox[{"(", 
      RowBox[{"q", "-", "r"}], ")"}]}], "-", 
    RowBox[{"2", " ", "c", " ", "r"}]}], ")"}], " ", 
  SuperscriptBox["s", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "q"]}], "+", 
    FractionBox["1", "r"]}]], " ", 
  SuperscriptBox["t", 
   RowBox[{"2", "/", "q"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"+", 
   SuperscriptBox["b", "2"]}], " ", "q", " ", 
  RowBox[{"(", 
   RowBox[{"q", "-", "r"}], ")"}], " ", 
  SuperscriptBox["s", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", "q"]}], "+", 
    FractionBox["1", "r"]}]], " ", 
  SuperscriptBox["t", 
   RowBox[{"3", "/", "q"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"+", 
   FractionBox["1", "4"]}], " ", 
  SuperscriptBox["b", "3"], " ", "q", " ", 
  RowBox[{"(", 
   RowBox[{"q", "-", "r"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "q"}], "-", "r"}], ")"}], " ", 
  SuperscriptBox["s", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["3", "q"]}], "+", 
    FractionBox["1", "r"]}]], " ", 
  SuperscriptBox["t", 
   RowBox[{"4", "/", "q"}]]}], "\[IndentingNewLine]"}], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.6802400355389977`*^9, {3.6802406812823567`*^9, 3.6802407346906176`*^9}, 
   3.6802756633900285`*^9, 3.680286331046625*^9, 3.6804252822651834`*^9, 
   3.680425467740999*^9, {3.6804256049649796`*^9, 3.680425633512946*^9}, {
   3.6804258662405586`*^9, 3.680425887553874*^9}, 3.6804263238517423`*^9, 
   3.6804312467401705`*^9, 3.680431327477622*^9, {3.680431519203681*^9, 
   3.680431519703699*^9}, {3.6804315983941984`*^9, 3.6804316085195827`*^9}, 
   3.680431651068083*^9, 3.6804318686232486`*^9, 3.6819143033990703`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox[
   RowBox[{"\<\"Region \"\>", "\[InvisibleSpace]", "5", 
    "\[InvisibleSpace]", "\<\": \"\>", 
    "\[InvisibleSpace]", "\<\"t\[LessEqual]1\[LessEqual]s\"\>"}],
   SequenceForm["Region ", 5, ": ", "t\[LessEqual]1\[LessEqual]s"],
   Editable->False],
  Background->RGBColor[1, 0.85, 0.85]]], "Print",
 CellChangeTimes->{3.6802758310682964`*^9}],

Cell[BoxData["\<\"Minor 1x1:\"\>"], "Print",
 CellChangeTimes->{3.6802758310682964`*^9}],

Cell[BoxData[{
 StyleBox[
  FractionBox[
   RowBox[{"p", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "r"}], "-", 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{"q", "+", "r"}], ")"}]}]}], ")"}]}], 
   RowBox[{"2", " ", "r"}]],
  Background->RGBColor[0.87, 0.94, 1]], "\[IndentingNewLine]", 
 RowBox[{"+", 
  FractionBox[
   RowBox[{"b", " ", "p", " ", 
    RowBox[{"(", 
     RowBox[{"q", "-", "r"}], ")"}], " ", 
    SuperscriptBox["t", 
     RowBox[{"2", "/", "q"}]]}], 
   RowBox[{"2", " ", "r"}]]}]}], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.680275831083922*^9, {3.680275910446353*^9, 3.68027596251083*^9}, 
   3.6804264163864975`*^9, 3.680426524109383*^9, 3.680431926781715*^9, 
   3.6804319591735706`*^9, 3.6819151932468543`*^9, 3.6819152662341204`*^9}],

Cell[BoxData["\<\"Minor 2x2:\"\>"], "Print",
 CellChangeTimes->{3.680275831083922*^9}],

Cell[BoxData[{
 StyleBox[
  FractionBox[
   RowBox[{"b", " ", 
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "r"}], "-", 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{"q", "+", "r"}], ")"}]}]}], ")"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "q"}], ")"}], " ", "r"}]],
  Background->RGBColor[0.88, 1, 0.88]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{"+", 
   FractionBox[
    RowBox[{"b", " ", "p", " ", "q", " ", 
     RowBox[{"(", 
      RowBox[{"q", "-", "r"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "a", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "r"}], "-", 
       RowBox[{"b", " ", 
        RowBox[{"(", 
         RowBox[{"q", "+", "r"}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["s", 
      RowBox[{"1", "-", 
       FractionBox["2", "q"]}]]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "q"}], ")"}], " ", 
     SuperscriptBox["r", "2"]}]]}],
  Background->RGBColor[0.87, 0.94, 1]], "\[IndentingNewLine]", 
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["b", "2"], " ", 
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "p"}], "+", "q", "+", 
      RowBox[{"p", " ", "q"}]}], ")"}], " ", 
    SuperscriptBox["t", 
     RowBox[{"2", "/", "q"}]]}], 
   RowBox[{"2", " ", "p", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "q"}], ")"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{"+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["b", "2"], " ", "p", " ", "q", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", "-", "r"}], ")"}], "2"], " ", 
    SuperscriptBox["s", 
     RowBox[{"1", "-", 
      FractionBox["2", "q"]}]], " ", 
    SuperscriptBox["t", 
     RowBox[{"2", "/", "q"}]]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["r", "2"]}]]}]}], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.680275831083922*^9, {3.6802759737612553`*^9, 3.6802761595027084`*^9}, 
   3.6804266954284115`*^9, {3.6804267517274327`*^9, 3.6804267557588043`*^9}, {
   3.6804320540365267`*^9, 3.6804320828814144`*^9}, {3.680432221808547*^9, 
   3.6804322809514575`*^9}, 3.681915474711136*^9, 3.681915565542862*^9}],

Cell[BoxData["\<\"Determinant with -:\"\>"], "Print",
 CellChangeTimes->{3.6802758310995483`*^9}],

Cell[BoxData[{
 RowBox[{"-", 
  FractionBox[
   RowBox[{"p", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "r"}], "-", 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{"q", "+", "r"}], ")"}]}]}], ")"}]}], 
   RowBox[{"2", " ", "r"}]]}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{"+", 
   FractionBox[
    RowBox[{"b", " ", 
     SuperscriptBox["q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "r"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "b"}], " ", 
        RowBox[{"(", 
         RowBox[{"q", "-", "r"}], ")"}]}], "+", 
       RowBox[{"2", " ", "c", " ", "r"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "a", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "r"}], "-", 
       RowBox[{"b", " ", 
        RowBox[{"(", 
         RowBox[{"q", "+", "r"}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["s", 
      RowBox[{"1", "-", 
       FractionBox["2", "r"]}]]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "q"}], ")"}], " ", "r"}]]}],
  Background->RGBColor[0.88, 1, 0.88]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{"+", 
   FractionBox[
    RowBox[{"b", " ", 
     RowBox[{"(", 
      RowBox[{"p", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"q", "-", "r"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "b"}], " ", 
        RowBox[{"(", 
         RowBox[{"q", "-", "r"}], ")"}]}], "+", 
       RowBox[{"2", " ", "c", " ", "r"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "b"}], " ", 
        RowBox[{"(", 
         RowBox[{"q", "+", "r"}], ")"}]}], "+", 
       RowBox[{"2", " ", "a", " ", 
        RowBox[{"(", 
         RowBox[{"p", "-", "1"}], ")"}], " ", "r"}]}], ")"}], " ", 
     SuperscriptBox["s", 
      RowBox[{"2", "/", "p"}]]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "q"}], ")"}], " ", "r"}]]}],
  Background->RGBColor[0.87, 0.94, 1]], "\[IndentingNewLine]", 
 RowBox[{"+", 
  FractionBox[
   RowBox[{"b", " ", "p", " ", 
    RowBox[{"(", 
     RowBox[{"q", "-", "r"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "r"}], "-", 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{"q", "+", "r"}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["s", 
     RowBox[{
      FractionBox["1", "p"], "-", 
      FractionBox["1", "q"]}]], " ", 
    SuperscriptBox["t", 
     FractionBox["1", "q"]]}], "r"]}], "\[IndentingNewLine]", 
 RowBox[{"-", 
  FractionBox[
   RowBox[{"b", " ", "p", " ", 
    RowBox[{"(", 
     RowBox[{"q", "-", "r"}], ")"}], " ", 
    SuperscriptBox["t", 
     RowBox[{"2", "/", "q"}]]}], 
   RowBox[{"2", " ", "r"}]]}], "\[IndentingNewLine]", 
 RowBox[{"+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["b", "2"], " ", 
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "p"}], "+", "q", "+", 
      RowBox[{"p", " ", "q"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "r"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", "r"}], ")"}]}], "-", 
      RowBox[{"2", " ", "c", " ", "r"}]}], ")"}], " ", 
    SuperscriptBox["s", 
     RowBox[{"1", "-", 
      FractionBox["2", "r"]}]], " ", 
    SuperscriptBox["t", 
     RowBox[{"2", "/", "q"}]]}], 
   RowBox[{"4", " ", "p", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "q"}], ")"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["b", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "p"}], "-", "q", "+", 
      RowBox[{"2", " ", "p", " ", "q"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", "-", "r"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "r"}], "-", 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{"q", "+", "r"}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["s", 
     RowBox[{
      FractionBox["2", "p"], "-", 
      FractionBox["2", "q"]}]], " ", 
    SuperscriptBox["t", 
     RowBox[{"2", "/", "q"}]]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "q"}], ")"}], " ", 
    "r"}]]}], "\[IndentingNewLine]", 
 RowBox[{"+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["b", "2"], " ", "q", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "p"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"q", "-", "r"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "r"}], "-", 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{"q", "+", "r"}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["s", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox["2", "p"]}]], " ", 
    SuperscriptBox["t", 
     RowBox[{"2", "/", "q"}]]}], 
   RowBox[{"4", " ", "p", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "q"}], ")"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["b", "2"], " ", "p", " ", "q", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", "-", "r"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "r"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", "r"}], ")"}]}], "-", 
      RowBox[{"2", " ", "c", " ", "r"}]}], ")"}], " ", 
    SuperscriptBox["s", 
     RowBox[{"2", "/", "p"}]], " ", 
    SuperscriptBox["t", 
     RowBox[{"2", "/", "q"}]]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["r", "2"]}]]}], "\[IndentingNewLine]", 
 RowBox[{"+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["b", "2"], " ", "p", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", "-", "r"}], ")"}], "2"], " ", 
    SuperscriptBox["s", 
     RowBox[{
      FractionBox["1", "p"], "-", 
      FractionBox["1", "q"]}]], " ", 
    SuperscriptBox["t", 
     RowBox[{"3", "/", "q"}]]}], "r"]}], "\[IndentingNewLine]", 
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["b", "3"], " ", "p", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", "-", "r"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"q", "-", 
      RowBox[{"2", " ", "r"}], "+", 
      RowBox[{"q", " ", "r"}]}], ")"}], " ", 
    SuperscriptBox["s", 
     RowBox[{
      FractionBox["2", "p"], "-", 
      FractionBox["2", "q"]}]], " ", 
    SuperscriptBox["t", 
     RowBox[{"4", "/", "q"}]]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["r", "2"]}]]}], "\[IndentingNewLine]", 
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["b", "3"], " ", "q", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "p"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "p"}], "+", "q", "+", 
      RowBox[{"p", " ", "q"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"q", "-", "r"}], ")"}], " ", "r", " ", 
    SuperscriptBox["s", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox["2", "p"]}]], " ", 
    SuperscriptBox["t", 
     RowBox[{"4", "/", "q"}]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["p", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "q"}], ")"}]}]]}]}], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.6802758760075397`*^9, {3.680284645732376*^9, 3.6802846619830265`*^9}, {
   3.6802846986094117`*^9, 3.6802847207352643`*^9}, {3.680284752783327*^9, 
   3.68028494447816*^9}, {3.6802849835108685`*^9, 3.680285082670921*^9}, {
   3.6802851154378085`*^9, 3.68028526889677*^9}, {3.6802853039293556`*^9, 
   3.6802854912646213`*^9}, {3.680428495900928*^9, 3.680428497276017*^9}, {
   3.680428639000163*^9, 3.680428667641883*^9}, {3.6804325306016016`*^9, 
   3.680432573165686*^9}, 3.6804326238252935`*^9, 3.680432903710928*^9, {
   3.6804330290594893`*^9, 3.680433055513586*^9}, 3.6804332126575794`*^9, 
   3.6804332460807304`*^9, 3.6804333942894773`*^9, {3.6804334668547764`*^9, 
   3.680433476917652*^9}, {3.680433533169795*^9, 3.6804335644366236`*^9}, {
   3.6804336040006313`*^9, 3.680433646939766*^9}, {3.6804337463497725`*^9, 
   3.6804338248059216`*^9}, {3.6804338555102043`*^9, 3.6804338994493904`*^9}, 
   3.6804340235791073`*^9, 3.6804340612992973`*^9, 3.6804341222703724`*^9, 
   3.680434320746684*^9, {3.6819164392650084`*^9, 3.6819164479059763`*^9}, {
   3.681916557269684*^9, 3.6819165996776204`*^9}, 3.681916913721315*^9, 
   3.6819169710360556`*^9, 3.6819170165066338`*^9, {3.681917204795349*^9, 
   3.681917213436326*^9}, {3.6819172717042637`*^9, 3.6819172750481467`*^9}, {
   3.6819173220812616`*^9, 3.6819173305503473`*^9}, {3.681917402662577*^9, 
   3.6819174098815823`*^9}, {3.6819175042603254`*^9, 3.6819175105731096`*^9}, 
   3.6819175698879585`*^9, 3.6819177478793697`*^9, {3.681917814928924*^9, 
   3.6819178694154634`*^9}, 3.681920903279489*^9, 3.6819213791421204`*^9, 
   3.6819214167842274`*^9, 3.6819216246518517`*^9, 3.681921660059474*^9, 
   3.681921882849589*^9, 3.6819219416644244`*^9, 3.6819220194643803`*^9, 
   3.681922050684369*^9, 3.681922220691078*^9}],

Cell[BoxData["\<\"Determinant with +:\"\>"], "Print",
 CellChangeTimes->{3.6802758760075397`*^9}],

Cell[BoxData[{
 RowBox[{"-", 
  FractionBox[
   RowBox[{"p", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "r"}], "-", 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{"q", "+", "r"}], ")"}]}]}], ")"}]}], 
   RowBox[{"2", " ", "r"}]]}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{"+", 
   FractionBox[
    RowBox[{"b", " ", 
     SuperscriptBox["q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "r"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "b"}], " ", 
        RowBox[{"(", 
         RowBox[{"q", "-", "r"}], ")"}]}], "+", 
       RowBox[{"2", " ", "c", " ", "r"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "a", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "r"}], "-", 
       RowBox[{"b", " ", 
        RowBox[{"(", 
         RowBox[{"q", "+", "r"}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["s", 
      RowBox[{"1", "-", 
       FractionBox["2", "r"]}]]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "q"}], ")"}], " ", "r"}]]}],
  Background->RGBColor[0.88, 1, 0.88]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{"+", 
   FractionBox[
    RowBox[{"b", " ", 
     RowBox[{"(", 
      RowBox[{"p", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"q", "-", "r"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "b"}], " ", 
        RowBox[{"(", 
         RowBox[{"q", "-", "r"}], ")"}]}], "+", 
       RowBox[{"2", " ", "c", " ", "r"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "b"}], " ", 
        RowBox[{"(", 
         RowBox[{"q", "+", "r"}], ")"}]}], "+", 
       RowBox[{"2", " ", "a", " ", 
        RowBox[{"(", 
         RowBox[{"p", "-", "1"}], ")"}], " ", "r"}]}], ")"}], " ", 
     SuperscriptBox["s", 
      RowBox[{"2", "/", "p"}]]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "q"}], ")"}], " ", "r"}]]}],
  Background->RGBColor[0.87, 0.94, 1]], "\[IndentingNewLine]", 
 RowBox[{"-", 
  FractionBox[
   RowBox[{"b", " ", "p", " ", 
    RowBox[{"(", 
     RowBox[{"q", "-", "r"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "r"}], "-", 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{"q", "+", "r"}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["s", 
     RowBox[{
      FractionBox["1", "p"], "-", 
      FractionBox["1", "q"]}]], " ", 
    SuperscriptBox["t", 
     FractionBox["1", "q"]]}], "r"]}], "\[IndentingNewLine]", 
 RowBox[{"-", 
  FractionBox[
   RowBox[{"b", " ", "p", " ", 
    RowBox[{"(", 
     RowBox[{"q", "-", "r"}], ")"}], " ", 
    SuperscriptBox["t", 
     RowBox[{"2", "/", "q"}]]}], 
   RowBox[{"2", " ", "r"}]]}], "\[IndentingNewLine]", 
 RowBox[{"+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["b", "2"], " ", 
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "p"}], "+", "q", "+", 
      RowBox[{"p", " ", "q"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "r"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", "r"}], ")"}]}], "-", 
      RowBox[{"2", " ", "c", " ", "r"}]}], ")"}], " ", 
    SuperscriptBox["s", 
     RowBox[{"1", "-", 
      FractionBox["2", "r"]}]], " ", 
    SuperscriptBox["t", 
     RowBox[{"2", "/", "q"}]]}], 
   RowBox[{"4", " ", "p", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "q"}], ")"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["b", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "p"}], "-", "q", "+", 
      RowBox[{"2", " ", "p", " ", "q"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", "-", "r"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "r"}], "-", 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{"q", "+", "r"}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["s", 
     RowBox[{
      FractionBox["2", "p"], "-", 
      FractionBox["2", "q"]}]], " ", 
    SuperscriptBox["t", 
     RowBox[{"2", "/", "q"}]]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "q"}], ")"}], " ", 
    "r"}]]}], "\[IndentingNewLine]", 
 RowBox[{"+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["b", "2"], " ", "q", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "p"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"q", "-", "r"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "r"}], "-", 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{"q", "+", "r"}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["s", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox["2", "p"]}]], " ", 
    SuperscriptBox["t", 
     RowBox[{"2", "/", "q"}]]}], 
   RowBox[{"4", " ", "p", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "q"}], ")"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["b", "2"], " ", "p", " ", "q", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", "-", "r"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "r"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", "r"}], ")"}]}], "-", 
      RowBox[{"2", " ", "c", " ", "r"}]}], ")"}], " ", 
    SuperscriptBox["s", 
     RowBox[{"2", "/", "p"}]], " ", 
    SuperscriptBox["t", 
     RowBox[{"2", "/", "q"}]]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["r", "2"]}]]}], "\[IndentingNewLine]", 
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["b", "2"], " ", "p", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", "-", "r"}], ")"}], "2"], " ", 
    SuperscriptBox["s", 
     RowBox[{
      FractionBox["1", "p"], "-", 
      FractionBox["1", "q"]}]], " ", 
    SuperscriptBox["t", 
     RowBox[{"3", "/", "q"}]]}], "r"]}], "\[IndentingNewLine]", 
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["b", "3"], " ", "p", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", "-", "r"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"q", "-", 
      RowBox[{"2", " ", "r"}], "+", 
      RowBox[{"q", " ", "r"}]}], ")"}], " ", 
    SuperscriptBox["s", 
     RowBox[{
      FractionBox["2", "p"], "-", 
      FractionBox["2", "q"]}]], " ", 
    SuperscriptBox["t", 
     RowBox[{"4", "/", "q"}]]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "q"}], ")"}], " ", 
    SuperscriptBox["r", "2"]}]]}], "\[IndentingNewLine]", 
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["b", "3"], " ", "q", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "p"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "p"}], "+", "q", "+", 
      RowBox[{"p", " ", "q"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"q", "-", "r"}], ")"}], " ", "r", " ", 
    SuperscriptBox["s", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox["2", "p"]}]], " ", 
    SuperscriptBox["t", 
     RowBox[{"4", "/", "q"}]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["p", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "q"}], 
     ")"}]}]]}], "\[IndentingNewLine]"}], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.6802758952269897`*^9, {3.6802855294066973`*^9, 3.680285590690287*^9}, {
   3.6802856280042067`*^9, 3.680286017097158*^9}, {3.6802860586143665`*^9, 
   3.680286281060345*^9}, 3.680286350109851*^9, 3.680428679095437*^9, 
   3.6804327485331745`*^9, 3.6804328115043097`*^9, 3.6804330797332983`*^9, 
   3.6804331744217615`*^9, {3.6804332638470078`*^9, 3.6804332980358343`*^9}, {
   3.680433334771621*^9, 3.680433341474966*^9}, 3.680433381289007*^9, {
   3.6804339154187365`*^9, 3.6804339484043713`*^9}, 3.680434000609487*^9, 
   3.6804340724246964`*^9, {3.680434135239589*^9, 3.6804341444274635`*^9}, 
   3.680434218727172*^9, 3.680434249915862*^9, {3.6804343023084803`*^9, 
   3.680434349904047*^9}, {3.6804343887023983`*^9, 3.680434431829043*^9}, {
   3.6819165011893444`*^9, 3.681916541550314*^9}, {3.681916644835659*^9, 
   3.681916669805398*^9}, 3.681916743136427*^9, 3.6819171226827297`*^9, {
   3.68191722898382*^9, 3.6819172634226823`*^9}, {3.68191734298834*^9, 
   3.6819173524730573`*^9}, {3.681917428757351*^9, 3.681917434413841*^9}, {
   3.68191752176105*^9, 3.68191752708939*^9}, 3.681918047188134*^9, 
   3.6819209199676547`*^9, 3.6819213421719046`*^9, 3.681921434534931*^9, 
   3.681921620136037*^9, 3.6819216797634153`*^9, 3.681921877161866*^9, 
   3.6819219290232983`*^9, 3.681922012510949*^9, 3.681922082013736*^9, 
   3.6819222156127744`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox[
   RowBox[{"\<\"Region \"\>", "\[InvisibleSpace]", "6", 
    "\[InvisibleSpace]", "\<\": \"\>", 
    "\[InvisibleSpace]", "\<\"1\[LessEqual]t\[LessEqual]s\"\>"}],
   SequenceForm["Region ", 6, ": ", "1\[LessEqual]t\[LessEqual]s"],
   Editable->False],
  Background->RGBColor[1, 0.85, 0.85]]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{3.680286470551916*^9, 3.6804085111600227`*^9}],

Cell[BoxData["\<\"Minor 1x1:\"\>"], "Print",
 CellChangeTimes->{3.680286470567541*^9}],

Cell[BoxData[
 StyleBox[
  RowBox[{"a", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "p"}],
  Background->RGBColor[0.87, 0.94, 1]]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.6802864714113483`*^9, 3.680286507475214*^9}}],

Cell[BoxData["\<\"Minor 2x2:\"\>"], "Print",
 CellChangeTimes->{3.6802864714113483`*^9}],

Cell[BoxData[{
 StyleBox[
  FractionBox[
   RowBox[{"a", " ", "b", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "p", " ", "q", " ", 
    RowBox[{"(", 
     RowBox[{"q", "-", "r"}], ")"}], " ", 
    SuperscriptBox["s", 
     RowBox[{"1", "-", 
      FractionBox["2", "q"]}]]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "q"}], ")"}], " ", "r"}]],
  Background->RGBColor[0.87, 0.94, 1]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{"+", 
   FractionBox[
    RowBox[{"a", " ", "b", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     SuperscriptBox["q", "2"], " ", 
     SuperscriptBox["t", 
      RowBox[{"1", "-", 
       FractionBox["2", "q"]}]]}], 
    RowBox[{
     RowBox[{"-", "2"}], "+", "q"}]]}],
  Background->RGBColor[0.88, 1, 0.88]]}], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.6802864719582186`*^9, {3.6802865271791*^9, 3.6802865674462585`*^9}, {
   3.68028659830681*^9, 3.680286603494506*^9}, 3.680429483766734*^9, 
   3.6804295152679377`*^9}],

Cell[BoxData["\<\"Determinant with -:\"\>"], "Print",
 CellChangeTimes->{3.6802864719582186`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"-", "a"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "p"}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{"+", 
   FractionBox[
    RowBox[{"a", " ", "b", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"p", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"q", "-", "r"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "c", " ", "r"}], "+", 
       RowBox[{"b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "q"}], "+", "r"}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["s", 
      FractionBox["2", "p"]]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "q"}], ")"}]}]]}],
  Background->RGBColor[0.87, 0.94, 1]], "\[IndentingNewLine]", 
 RowBox[{"-", 
  FractionBox[
   RowBox[{"a", " ", 
    SuperscriptBox["b", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"p", "-", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", "q", " ", 
    RowBox[{"(", 
     RowBox[{"q", "-", "r"}], ")"}], " ", "r", " ", 
    SuperscriptBox["s", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox["2", "p"]}]], " ", "t"}], 
   RowBox[{"2", " ", "p", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "q"}], ")"}]}]]}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{"+", 
   FractionBox[
    RowBox[{"a", " ", "b", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", "q", " ", 
     RowBox[{"(", 
      RowBox[{"p", "+", "q"}], ")"}], " ", "r", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "c", " ", "r"}], "+", 
       RowBox[{"b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "q"}], "+", "r"}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["s", 
      RowBox[{"1", "-", 
       FractionBox["2", "r"]}]], " ", 
     SuperscriptBox["t", 
      RowBox[{"1", "-", 
       FractionBox["2", "q"]}]]}], 
    RowBox[{"2", " ", "p", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "q"}], ")"}]}]]}],
  Background->RGBColor[0.88, 1, 0.88]], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"+", "2"}], " ", "a", " ", "b", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "p", " ", 
  RowBox[{"(", 
   RowBox[{"q", "-", "r"}], ")"}], " ", 
  SuperscriptBox["s", 
   RowBox[{
    FractionBox["1", "p"], "-", 
    FractionBox["1", "q"]}]], " ", 
  SuperscriptBox["t", 
   FractionBox["1", "q"]]}], "\[IndentingNewLine]", 
 RowBox[{"-", 
  FractionBox[
   RowBox[{"a", " ", 
    SuperscriptBox["b", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "p"}], "-", "q", "+", 
      RowBox[{"2", " ", "p", " ", "q"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", "-", "r"}], ")"}], "2"], " ", 
    SuperscriptBox["s", 
     RowBox[{
      FractionBox["2", "p"], "-", 
      FractionBox["2", "q"]}]], " ", 
    SuperscriptBox["t", 
     RowBox[{"2", "/", "q"}]]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "q"}], ")"}]}]]}]}], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.680286479052266*^9, {3.680286647183673*^9, 3.680287037745433*^9}, {
   3.6803692105433226`*^9, 3.6803692144965935`*^9}, {3.6803694885226517`*^9, 
   3.680369527789787*^9}, {3.680430473335663*^9, 3.6804304997585783`*^9}, {
   3.6804351737010736`*^9, 3.6804351949675093`*^9}, 3.680435377286955*^9, 
   3.6804354154602904`*^9, {3.680435603717464*^9, 3.6804356155616302`*^9}, 
   3.6819225041554766`*^9, {3.681922660271038*^9, 3.6819227265861716`*^9}, {
   3.68192276361889*^9, 3.681922770384781*^9}, {3.681922817011628*^9, 
   3.6819228225274696`*^9}, 3.681922879029706*^9, {3.681923003753411*^9, 
   3.681923030770105*^9}, 3.681923149306052*^9, 3.681923250091303*^9, 
   3.6819233336883564`*^9}],

Cell[BoxData["\<\"Determinant with +:\"\>"], "Print",
 CellChangeTimes->{3.680286479052266*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"-", "a"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "p"}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{"+", 
   FractionBox[
    RowBox[{"a", " ", "b", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"p", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"q", "-", "r"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "c", " ", "r"}], "+", 
       RowBox[{"b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "q"}], "+", "r"}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["s", 
      FractionBox["2", "p"]]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "q"}], ")"}]}]]}],
  Background->RGBColor[0.87, 0.94, 1]], "\[IndentingNewLine]", 
 RowBox[{"-", 
  FractionBox[
   RowBox[{"a", " ", 
    SuperscriptBox["b", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"p", "-", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", "q", " ", 
    RowBox[{"(", 
     RowBox[{"q", "-", "r"}], ")"}], " ", "r", " ", 
    SuperscriptBox["s", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox["2", "p"]}]], " ", "t"}], 
   RowBox[{"2", " ", "p", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "q"}], ")"}]}]]}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{"+", 
   FractionBox[
    RowBox[{"a", " ", "b", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", "q", " ", 
     RowBox[{"(", 
      RowBox[{"p", "+", "q"}], ")"}], " ", "r", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "c", " ", "r"}], "+", 
       RowBox[{"b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "q"}], "+", "r"}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["s", 
      RowBox[{"1", "-", 
       FractionBox["2", "r"]}]], " ", 
     SuperscriptBox["t", 
      RowBox[{"1", "-", 
       FractionBox["2", "q"]}]]}], 
    RowBox[{"2", " ", "p", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "q"}], ")"}]}]]}],
  Background->RGBColor[0.88, 1, 0.88]], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", "2"}], " ", "a", " ", "b", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "p", " ", 
  RowBox[{"(", 
   RowBox[{"q", "-", "r"}], ")"}], " ", 
  SuperscriptBox["s", 
   RowBox[{
    FractionBox["1", "p"], "-", 
    FractionBox["1", "q"]}]], " ", 
  SuperscriptBox["t", 
   FractionBox["1", "q"]]}], "\[IndentingNewLine]", 
 RowBox[{"-", 
  FractionBox[
   RowBox[{"a", " ", 
    SuperscriptBox["b", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "p"}], "-", "q", "+", 
      RowBox[{"2", " ", "p", " ", "q"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", "-", "r"}], ")"}], "2"], " ", 
    SuperscriptBox["s", 
     RowBox[{
      FractionBox["2", "p"], "-", 
      FractionBox["2", "q"]}]], " ", 
    SuperscriptBox["t", 
     RowBox[{"2", "/", "q"}]]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "q"}], 
     ")"}]}]]}], "\[IndentingNewLine]"}], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.680286482005476*^9, {3.6802870802782764`*^9, 3.680287081043956*^9}, {
   3.680287118217224*^9, 3.6802871776882668`*^9}, {3.680287209658234*^9, 
   3.6802872451752095`*^9}, {3.6802873058337727`*^9, 3.680287309755798*^9}, {
   3.680287343069566*^9, 3.6802873684611607`*^9}, {3.68028745307376*^9, 
   3.6802874766058846`*^9}, {3.6804305053994236`*^9, 
   3.6804305212750235`*^9}, {3.6804352025927677`*^9, 3.6804352192184324`*^9}, 
   3.6804354228824444`*^9, 3.6804354564462256`*^9, {3.6804356423439255`*^9, 
   3.6804356489691515`*^9}, {3.6819227093198276`*^9, 
   3.6819227370240808`*^9}, {3.681922779666396*^9, 3.681922812292694*^9}, 
   3.6819228937490125`*^9, 3.681922998206308*^9, 3.6819230445518665`*^9, 
   3.6819231730569983`*^9, 3.6819232627011747`*^9, 3.681923328563158*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "We", " ", "need", " ", "to", " ", "make", " ", "each", " ", 
     "expression"}], " ", "\[GreaterEqual]", 
    RowBox[{
    "0.", " ", "This", " ", "is", " ", "achieved", " ", "by", 
     "\[IndentingNewLine]", "taking", " ", "b", " ", "arbitrary", 
     "\[IndentingNewLine]", "taking", " ", "c", " ", "large", " ", "enough", 
     " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"depending", " ", "on", " ", "b"}], ",", "p", ",", "q", ",", 
       "r"}], ")"}], "\[IndentingNewLine]", "taking", " ", "a", " ", "large", 
     " ", "enough", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"depending", " ", "on", " ", "b"}], ",", "c", ",", "p", ",", 
        "q", ",", "r"}], ")"}], "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "dominant", " ", "terms", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "regarding", " ", "the", " ", "exponents", " ", "of", " ", "s"}], ",", 
      "t"}], ")"}], " ", "are", " ", "shaded", " ", "in", " ", 
    RowBox[{"blue", ".", " ", "In"}], " ", "each", " ", "case", " ", "and", 
    " ", "in", " ", "each", " ", "expression", " ", "there", " ", "is", " ", 
    "always", " ", "only", " ", "one", " ", "dominant", " ", 
    RowBox[{"term", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "We", " ", "need", " ", "to", " ", "take", " ", "care", " ", "that", " ", 
     "the", " ", "factor", " ", "of", " ", "a", " ", "in", " ", "the", " ", 
     "dominant", " ", "term", " ", "can", " ", "be", " ", "chosen", " ", 
     "strictly", " ", "larger", " ", "than", " ", "the", " ", "one", " ", 
     "in", " ", "the", " ", "term", " ", "we", " ", "want", " ", "to", " ", 
     RowBox[{"dominate", ".", " ", "This"}], " ", "is", " ", "not", " ", 
     "the", " ", "case", " ", "for", " ", "the", " ", "terms", " ", "shaded", 
     " ", "in", " ", "green"}], ",", " ", 
    RowBox[{
     RowBox[{
     "but", " ", "these", " ", "terms", " ", "can", " ", "be", " ", "made"}], 
     " ", "\[GreaterEqual]", "0"}], ",", " ", 
    RowBox[{"so", " ", "they", " ", "need", " ", "not", " ", "be", " ", 
     RowBox[{"dominated", "."}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.6803700703260508`*^9, 3.680370185455476*^9}, {
  3.6804100958934283`*^9, 3.6804101634585075`*^9}, {3.680428228718874*^9, 
  3.6804284264139423`*^9}, {3.6804295536287746`*^9, 3.6804296302879353`*^9}, {
  3.680434621117516*^9, 3.680434775264008*^9}, {3.6804348112185135`*^9, 
  3.6804348433915796`*^9}}]
},
WindowSize->{1508, 923},
WindowMargins->{{16, Automatic}, {Automatic, 6}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (January 25, 2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 543, 10, 52, "Input"],
Cell[CellGroupData[{
Cell[1125, 34, 13101, 350, 318, "Input"],
Cell[14229, 386, 10589, 325, 110, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24855, 716, 10180, 300, 553, "Input"],
Cell[35038, 1018, 13862, 351, 225, "Print"],
Cell[48903, 1371, 1194, 22, 415, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50134, 1398, 5007, 148, 152, "Input"],
Cell[CellGroupData[{
Cell[55166, 1550, 375, 6, 23, "Print"],
Cell[55544, 1558, 375, 6, 23, "Print"],
Cell[55922, 1566, 375, 6, 23, "Print"],
Cell[56300, 1574, 373, 6, 23, "Print"],
Cell[56676, 1582, 373, 6, 23, "Print"],
Cell[57052, 1590, 373, 6, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[57474, 1602, 5108, 158, 132, "Input"],
Cell[CellGroupData[{
Cell[62607, 1764, 372, 5, 23, "Print"],
Cell[62982, 1771, 372, 5, 23, "Print"],
Cell[63357, 1778, 372, 5, 23, "Print"],
Cell[63732, 1785, 372, 5, 23, "Print"],
Cell[64107, 1792, 372, 5, 23, "Print"],
Cell[64482, 1799, 372, 5, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[64903, 1810, 5053, 157, 132, "Input"],
Cell[CellGroupData[{
Cell[69981, 1971, 248, 3, 23, "Print"],
Cell[70232, 1976, 245, 3, 23, "Print"],
Cell[70480, 1981, 245, 3, 23, "Print"],
Cell[70728, 1986, 246, 3, 23, "Print"],
Cell[70977, 1991, 248, 3, 23, "Print"],
Cell[71228, 1996, 248, 3, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[71525, 2005, 39773, 1055, 653, "Input"],
Cell[CellGroupData[{
Cell[111323, 3064, 514, 12, 23, "Print"],
Cell[111840, 3078, 137, 2, 23, "Print"],
Cell[111980, 3082, 376, 11, 23, "Print"],
Cell[112359, 3095, 137, 2, 23, "Print"],
Cell[112499, 3099, 582, 17, 33, "Print"],
Cell[113084, 3118, 146, 2, 23, "Print"],
Cell[113233, 3122, 910, 29, 53, "Print"],
Cell[114146, 3153, 146, 2, 23, "Print"],
Cell[114295, 3157, 957, 29, 73, "Print"],
Cell[115255, 3188, 389, 9, 23, "Print"],
Cell[115647, 3199, 86, 1, 23, "Print"],
Cell[115736, 3202, 444, 14, 23, "Print"],
Cell[116183, 3218, 86, 1, 23, "Print"],
Cell[116272, 3221, 656, 20, 33, "Print"],
Cell[116931, 3243, 95, 1, 23, "Print"],
Cell[117029, 3246, 1587, 51, 83, "Print"],
Cell[118619, 3299, 95, 1, 23, "Print"],
Cell[118717, 3302, 1507, 50, 103, "Print"],
Cell[120227, 3354, 389, 9, 23, "Print"],
Cell[120619, 3365, 86, 1, 23, "Print"],
Cell[120708, 3368, 481, 15, 23, "Print"],
Cell[121192, 3385, 86, 1, 23, "Print"],
Cell[121281, 3388, 964, 29, 75, "Print"],
Cell[122248, 3419, 97, 1, 23, "Print"],
Cell[122348, 3422, 2448, 72, 143, "Print"],
Cell[124799, 3496, 95, 1, 23, "Print"],
Cell[124897, 3499, 2022, 65, 163, "Print"],
Cell[126922, 3566, 391, 9, 23, "Print"],
Cell[127316, 3577, 88, 1, 23, "Print"],
Cell[127407, 3580, 510, 15, 23, "Print"],
Cell[127920, 3597, 88, 1, 23, "Print"],
Cell[128011, 3600, 989, 32, 64, "Print"],
Cell[129003, 3634, 97, 1, 23, "Print"],
Cell[129103, 3637, 4460, 144, 289, "Print"],
Cell[133566, 3783, 97, 1, 23, "Print"],
Cell[133666, 3786, 4385, 142, 309, "Print"],
Cell[138054, 3930, 391, 9, 23, "Print"],
Cell[138448, 3941, 88, 1, 23, "Print"],
Cell[138539, 3944, 938, 28, 81, "Print"],
Cell[139480, 3974, 86, 1, 23, "Print"],
Cell[139569, 3977, 2589, 82, 195, "Print"],
Cell[142161, 4061, 97, 1, 23, "Print"],
Cell[142261, 4064, 9964, 304, 591, "Print"],
Cell[152228, 4370, 97, 1, 23, "Print"],
Cell[152328, 4373, 9565, 300, 614, "Print"],
Cell[161896, 4675, 463, 11, 23, "Print"],
Cell[162362, 4688, 86, 1, 23, "Print"],
Cell[162451, 4691, 299, 9, 23, "Print"],
Cell[162753, 4702, 88, 1, 23, "Print"],
Cell[162844, 4705, 1204, 39, 109, "Print"],
Cell[164051, 4746, 97, 1, 23, "Print"],
Cell[164151, 4749, 4300, 133, 269, "Print"],
Cell[168454, 4884, 95, 1, 23, "Print"],
Cell[168552, 4887, 4417, 135, 291, "Print"]
}, Open  ]]
}, Open  ]],
Cell[172996, 5026, 2624, 54, 172, "Input"]
}
]
*)

(* End of internal cache information *)

